Resurgence and Hydrodynamic Attractors in Gauss-Bonnet Holography

We study the convergence of the hydrodynamic series in the gravity dual of Gauss-Bonnet gravity in five dimensions with negative cosmological constant via holography. By imposing boost invariance symmetry, we find a solution to the Gauss-Bonnet equation of motion in inverse powers of the proper time, from which we can extract high order corrections to Bjorken flow for different values of the Gauss-Bonnet parameter $\lambda_{GB}$. As in all other known examples the gradient expansion is, at most, an asymptotic series which can be understood through applying the techniques of Borel-Pad\'e summation. As expected from the behaviour of the quasi-normal modes in the theory, we observe that the singularities in the Borel plane of this series show qualitative features that interpolate between the infinitely strong coupling limit of $\mathcal{N}=4$ Super Yang Mills theory and the expectation from kinetic theory. We further perform the Borel resummation to constrain the behaviour of hydrodynamic attractors beyond leading order in the hydrodynamic expansion. We find that for all values of $\lambda_{GB}$ considered, the convergence of different initial conditions to the resummation and its hydrodynamization occur at large and comparable values of the pressure anisotropy.

==> coefficient_data/lambda00.m <==
{{2, -1}, {3, 0.6666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666667`\
600.}, {4, -0.132571908951105034379692457939797396452833348262250583791186667\
72148818021885496840065148077737985417133349789117452063707616891508423672855\
91856390705639957700808412031523816878118931804324081634581500128182775505821\
24497241409063881340572836081571060440332190339404089872252089075088743531400\
84368082287235890095742235966463775108594451093437697026983418645144782073900\
76574280692186773309848097725786439963541515283705885667890464098554699134898\
18432150230150692426714014039823085703287448502790659425250900071197667315443\
450172852926055328458047886295032113260153045380013174067827848344722946342`6\
00.}, {5, -0.0449462321020176347153746754792357625162677596725485869689676538\
54554665427726453349270593277154125889446323103228660918135543415600116836929\
51441629232912639542763262782006584704593177216385396427890857416197724711460\
97976921699834523239527168426895320463443577688101956504773603473444809399625\
69951535711385233585582944785926587367585819349715936980935937967190225289092\
83188207023290094539571094275148122597066130536586625192845218998479011180083\
50288834988060517690050992645837886320106034489859128494620301517154186619352\
608434317505367156511408670426295501873236931771151824148398374178980681276`6\
00.}, {6, -0.0132449920687550154741047220366518057413143782648226923589121521\
07492819331517260850938621687358850455040062404459038866531895515254906946187\
71978934820827098733724688002030643266337673913602213176965920346973613546300\
91405476130719519726366223551329434631368972211526968210630155320984817451433\
17564691935544557969570076797605750384636024480897872002625983227341535297602\
38940562281291675767449077926588887271856922705443584449602505417190959190226\
83058316852815264181580376816476196013367764839582436529152651179880229455223\
308618957148319933362984459965280387757440307401135705348541842978885571945`6\
00.}, {7, -0.0010436244197197676835142297811032057289345282322093164991026796\
94276499937780888593345569095509594537895312960998720696095045100924935742942\
35098708283423879346934990037221648910898440587821723184795430637730045168768\
81383360319030920234321384764583281460096825015973049928063865633852939964192\
12915652431730950818703264297677429616042073433687087213554132687524271235984\
71544314366270868788566990010043390659818935373241067736529264764915902801722\
77104616874631878493790472469008045743333679626402603661631576229592898361312\
3758432257747535860584151435167254231108545463980485042430560959921160647549`\
600.}, {8, 0.0040994974746487199458446876638675566324132708301112786231978867\
29686064310368503463828180723447839691280907266443115603467285132037434415540\
84170347895608273146888715989289439766542684946641191877162416316416886617630\
92449905979337748811509994496248784788076694286467625138190004821363937203604\
66165232581757449245637657027278557543920276565421260708502949287303397385554\
50075389295140678168775451814017047546713110043415165094290059240448592277083\
70428062947621482081549843055447096338464388869164987275400279729050693806411\
1477883939132789316709874123997467413717092122532462131613823115394616498423`\
600.}, {9, 0.0063307798005498586484551299420979844193540413026734702901246838\
46858610272522336247953317158812920997109375912765288333735563594359300923630\
43930757800651496931672956535389305296318965930248355421950409356057347076298\
80363810968588724371058370315073606673972396524575878633407846111934006988161\
87562201015056310980717727051086800725819106576511184981840070382113028900357\
54978389973120349556655977218782073673967562164183931284145171140002515868359\
44091775685200735114609316797073464957204000369350165358564453548026297346196\
3476573041871953856744560094302990456326440209696810174004317263453345468093`\
600.}, {10, 0.006699848460966644744374910348399718259219666131540921451975546\
78271807097975669745809019132255529109085773344961786247016677786923461159618\
35517763404043498587056748310768806035292389869974021564109663911982209089781\
25485329749048085499290855809381951419907654482387461856447792323755482672809\
28599247141465857142625375122423225022826279714737216737625459313276412970159\
34335879466200936309121706248518060833331195260145571668652405447119998221378\
78743300875915820928664756471329042486641983034369383724230084219829663261447\
25121114598857597146876070350207469835284936865452182144359221832496510999508`\
600.}, {11, 0.004800439369080737855893336849160967090375280297420881871801201\
36804501564099349501316682413258984775051458879628214685872477985728143926454\
47757109344984061176960020173198936356958239802890748993458299262474547848274\
15441593971680225501544359332316891065988379183584710975296296784877641813009\
89952767659896066164213137799723008174818765438946879095163695812132059672198\
23206140820299540440085477295229907888354965170013588815931764389056738221561\
59012985395610096015529766038204722140033477228425298829612223471892891132881\
24248633466326450333784088802281418283890761823255872742048989885573009701223`\
600.}, {12, -0.00067551788436806760749220858015181888172401131526829660510163\
64407383258432398114363683998066384118353184530005795445854839767571853308737\
61756743893092199938756092160260902191487392050249052502238500303407105120670\
74388677142325376072674185448693945999814701086045510676429079597011570917761\
66576004692913971317404539164803951246869864218250252771556411731834652814561\
58503131924128091101197305568621690908259410155289204926348034119072070193598\
56885135331691369030951094566960202465145773910554751494128914348601338861730\
61739087024748815929583488592126389206624196006328383608863837460931681539305\
59`600.}, {13, -0.01123976729834980851018109307600265258576165732337572006449\
78624524276985766962999460141480295688820067998406306471300072859433922669857\
08054789954188948477441985057212324744768118459236822067928768714264983072268\
51613144882326399149409563155356815321826142700267127492838872081519233946445\
57537442621214614794115697920747398462860652074028790541098650540596662925363\
90985344999610282183559927652826807007510337589417251604452121653272508763427\
83367158816454410129461644834948622593095057910254671999350698776076871727529\
95513731344056478578124613757341478982434795122745354282469202712986122141580\
461`600.}, {14, -0.0262967945961751061791377519863444532562687129020984276095\
80428094332321781339306871057482796773646539149679222334296151928873672665279\
04880175762574054707466123298782428012824300382958421385777065305584933241087\
30309394362157324018576571941087438938355790636135624016834398793745527014328\
31064676524078158005671827398085826519513009847354837216506977754770131081636\
49304855581482033308991942476325090514424137502762287076860711932610865893851\
56139748244517499825806253236992463142358081834209411703626870681844400125565\
05831381982165025834904251502772449601570186067679886737218268461119569349781\
2838`600.}, {15, -0.036646136293137388733805936392140766787723197380537838076\
51520786773116800767926832305889860319067647458014177191790263438403977583672\
06628281884715245580375311972506438031600300383127515673464308636251917245862\
06883296455025906284122377550823812140315674463539906574959212398249803750949\
08759680504182021115056982402582867688118220999447603217514531678172252113514\
92211977974595416386519318371934068004502929439306241273017811588352036263985\
63159225133353058431593209386439862308974584307407252034248906721025454441226\
40479273406676553106358402677296221357742576224031921567198145745949485998341\
79302`600.}, {16, -0.01062884322124062633198534076440903711638399715325595681\
33723084487008661555037590447160489050541772117558033805847406681189287254685\
88261039820836595568713358399027980241573524612402968690814042327162450136979\
23197864448913631278337671221554005478323720990299486458400090492033416118473\
76608209074983891996306025268222416685894849882018746511641475743609246307649\
29796783314438413462426509400981582152538016512559327785451185241970261528588\
49647539878763247195254202835335542725048099034349278488697740443581779555990\
44605515674841926535722305017794861929071326704935471017307293482504807207234\
483266`600.}, {17, 0.12385808909078776667873069752419349577838481769308305362\
49755001376854544439662480683037811341496752666021836260176668439804213196653\
73264425303175317346734116582032422568425856242065630151195204203462290671308\
24004853151032249753056490826815233759666372283517887843702899453261001039149\
23181836936102471533327416438100036732497884987272072122467712139079286958398\
59365953031950241333079022019872496142348841900679203656126761721737972237476\
20071917782297816015388598375322045727102161390287151364436679107934740657146\
55649800649743272370624356692375535537884001592948102235453489323056712586742\
96378`600.}, {18, 0.462664392312228443261102867599950031095827396762490547121\
03047544088153491707117692067874688931255826787407606826831395399686381768459\
42707281997665373476775122528497996142192362827101981617381760800659107338677\
94708283692536354752669103695915923438466416082388128750404200305358966120534\
45728465982124790930715732532953737088578007242990516560395958350331865450020\
47812167149426124780393252669903279309725383853567731837565670678185851132559\
43439024605638513732898608549986503798136585427883526623164173399777766191046\
62573915809960511561737579664280212585125342133094231085656109847671174795694\
1671`600.}, {19, 0.9161464910246975279222262150365735539761629974701567168467\
01725234958315921063988908746735984582107734424964198867522883089765932664742\
37293639917547535246691198128071131112824742338647140863017707427049862329333\
71566949123047141340620994212902468352606237015493905287413342849587684962920\
54132810963103707220380887363769319426249689446011488146265808419281440168555\
68037254889890463921437821695594926050393971198609135592001146267974977994314\
44843969354429746632299356918243841912292493535471865866510980038119242666098\
14383047052217922526289022892317429255895003177278100157196288545828131484197\
225`600.}, {20, 0.38395799079467568571147990219119752443648822691601908680905\
23719942056487433185844221196047668504994819734999306133010860281986280573800\
07689089142680069667403227544025002994021943714016024339681557875167477136621\
96730239932939466182708004124051449871812432817087266159633061856090755747011\
23218005168531395937880482104088373140760407196756922811778825560652093395145\
42134987277805106550225227793057068329075429450871107336153457950828343247477\
51537864832835731625985680812983848776637805562572435726939610436758551710812\
22340058242923755933269593384273518355168538616976082329022220818520398789613\
01`600.}, {21, -5.27798682950468853685013984003335738797710292241527100337280\
55143296121856368829878135951779322380155581298614852444210103060581748327642\
58681775361152996157205534329965113487096072878610366555277421823354351856361\
77062571499804959521382605461867804061245479547574172624552515691308741028341\
83055463089225544851584431569977271484328483842257410987909525375694245311055\
99398821270870839025896255323630278923364981115033106682726523473406075841994\
68611482182487103362843560838884756391083241615693502975953471472394363098395\
79680941577940384083224867231446563634675074936559456436725221868881981489863\
3`600.}, {22, -25.09204658628458138499217118285602363548516727554709031488130\
59506316178804234364120701681659176596470273818340918809242606693533657111655\
64165523217636503426375367190346614318726944514852141138654724445260048276963\
54400821278529488597170089841992375528010874065438072729920260458319955993718\
93581668749804305958179331063402574218444220407618259587266220053364251178231\
53420095182071134548459759680037993109761923323147671956884773840787378338536\
50171613835616943862399883942722673213507800056330482963105687192876034723385\
14497450599660958513943055770129274859998715296563144818907397845924229314271`\
600.}, {23, -60.3721132844005030852743590598359673384459809411892920378730396\
93109508768666308623240900467331553259382861460004040588743522524461525069522\
19964930167368762407028836724745578160570455893907238015525883121029395359404\
46794127309261065122214537603622958163664356735664097328899522992726400840264\
54724174425617073251401638263734442215410893676614207445199350603849360357563\
57348607261208128210289196038855006823902259598471129334591523529942423272717\
90754074520337693643412945443547074147023085866601130127839337287762829920799\
927756716556613491017483310946212488704527366081299022375487395634850040906`6\
00.}, {24, -17.41836550271106573874264077558163016449727515558923122038425540\
20258352604700574121832457528114580127061459999572005703886292098540195587102\
94313914214791853075636178261595996347688764720490082896562175302439390289213\
92406242405425125654057255451421850984543326637389736999280914418861061048343\
76354938561206714984650364714808073334606143492647157707421180428088507416286\
53994928426498096943283123288891784206816200502787586046690266760197534406625\
42904010390855708268951041648679350528439301183110173736056615131789292404943\
56254771801497323540388218736467309501845331069781866534580959568618045204`60\
0.}, {25, 603.283871837021333298635812776314163818338964198144084984373750996\
97917502385802191661443673692591967931040755371415487714045049048948414532604\
13742328975358531528295743996422705540229452011610634911846289764439453403992\
14402525277339299528574398267036887000783448224891899031513301033683083339168\
07887968813843462032146609697055135375455420119476261449835954565067877425270\
18902524159978742749154099400724658520338747956046615630512268899338663248952\
10798082664901785411534004065584550379991142148240265943108527992663933239932\
764493949641691227361202139591006408179088275311450484965195212701862104`600.}\
, {26, 3231.35370642347010817019987324171720731184917068479592397717702995618\
77781352478258105791931986663975617557898368421436157026813695504532481323704\
64606464090363516621273949868423472377033740864167614357657501477391018747393\
97807466789616929344630342797110641312227885857396316865951680549577779753928\
60550968276422562596213737316370051536246917859453147340260575681031100512479\
07846203106071619652828285493756771548259175122278622720536149306275050710855\
11783993283720064707726986194855361213746073255245377891633850872815140486281\
16180989667328879405375109110550453334418936968233816221436389076316`600.}, 
 {27, 8586.247536985418555717222515710124890511829740083453099498167691270154\
39692489915754395217445211145633136418980400313541781614808002807234728571358\
16047425479318523011520004074104972530797407920909905922123715530278931506091\
58488634232992685227455034812840141601723814974381419825834148025332434998393\
18498317323992049795910177613119160540123914976115676852965805703329379630680\
10336662157387630667306605673198759431634852122248945881569287680675573360717\
20511308028747743876745410788606179651268683266881857881989253693806455595772\
77330874586584140595093743316594099577858094165313559916622319625808`600.}, 
 {28, -1553.39324218532412585543523726889458973896692746789651556877471626581\
19882113516540324990979597765115328921797794482372949565799441806494469847225\
80587830624700887035271205102797523816396599207752194911080373525264555947897\
15039512214581175490561513626749393987288127928597286771323333925526282679461\
85409406308233753682996068269736981393915288678190896240944970352707259566544\
97731693882565155028686338300248722035496349383143231985340168206774770516804\
44581173296134997251786483252715138903865288794644885692828313995521256462422\
435179998222453028792391365006707152701439072008905669278836040336922`600.}, 
 {29, -147445.456846661203831144404985788662841995229404359807100306909075609\
12059174308298048790007118624168095178304947312695155563527890325754447562143\
40492948843522086287588893321483838494203169475187171361592996920402440152867\
28514656318012387643372690803546231842820072077032920497104298686374704217177\
31071252752534848406819244674317609960762320093142463317405157235678820233171\
95769359133993249728609605109122288549074210581838999184522623363648763574506\
60435394783601630673541674906651999095934038223149055707099320776202940303017\
521133390155511419694982578481989435796074245933550336420727944784433`600.}, 
 {30, -834468.694812300023625861005782258346376450362849427154923459901478339\
65979626044513518231575497047617942376712384539576193334124673894448817487974\
29917883554655818787763213448915176137158450865875551841834228154137054091435\
79704033313285519004880711752398575798085073086497586203792627337756728374645\
49328316448220730148327298261654787881022055898991193169955916136373081222018\
54736233971952478394617861075913985085541820816963930150418011624794011167271\
04850036586468889485569105560849847705361681177464970347765051767166582183763\
144898289531841830858023648068256096116979347514539132915799195777541`600.}, 
 {31, -2.27374732377506410843440540656164692940000580288114827773226958533984\
74998772063669283082105437067708284963370811459504361916729185741021993536833\
70478195148382228658835574358484456743900373281889892688935295797272914271714\
16974125339082532405299999032415032360249241534196647367580951595337755704272\
92696606390633132916302559777557875947858417099872792657067494749596145806154\
34968647735137531870843453228083371245895850989539719759928900740593971757352\
85189700421803883404868687166080207778898235322550196444867481739510527785479\
576615291345866394874264440178042137415277076568120072931210356220752`600.*^6}\
, {32, 2.66927857082701471700243629985523438020091615076697726137470803977676\
59682448815808162203777721020171448604683274218264886004054816504894939360730\
43410711090670299432227322024455931959926093623945977986489266921298793406169\
51299907343075567464172958903974062920926791848052629472748514541260990649430\
63004769543891345306224050506430870208915648051725638537109234442606137173238\
23959935820229174273977305300228917003799046280522854496559328889159976384087\
99132185282369264148905888460039374285997698389517115550392645590726603285378\
943274004322454990937809868221272976550290021298799510998563277892843`600.*^6}\
, {33, 6.67590481335493739393537544152191506191432709264073257712013581943594\
26788356485453413950119793218184479332981714728776257885726475644203182947419\
53920966102208388075255174288846009686046540613662289296318064015811455088178\
04328244553330426483632490182508739721544993614013771923149208054313086091453\
74713171087072460855618852584902306245522322842179667407964768793321608912531\
66915323909952679878916476038851826435496400363708558516624395309415386979958\
20906141554508462571537591184611849607975267431843817295923750327221389391390\
033960335227017828457792179870407127883470871337666360856518959715812`600.*^7}\
, {34, 3.84585284808997866688236184837521700966518098641391961458382029468645\
81773969383720934954632545251644510589036110078224492038308504660666500571485\
89310473999614823977039653276651364813960523825893371841188515876106287277855\
78042533405178387626373412309962965056195785199505948540733559428906305436908\
37578955560864148975430891239014890104539300689756812362989120370317753781967\
86475834304746566792322328841068281618291349879952645447766525417731562188383\
14419782747043085965660234523746195033064882275113473362510018779915669477965\
367405441941634174236848562163548572830851882612623011546140713083013`600.*^8}\
, {35, 9.95297930740858455642517558610585217584121648122134496598488369839698\
80177672257945141812725886887321392413088924530187415401384341493135135375879\
78393097525102540478536803900188155167392059251215749766413318241856224060104\
15992357836559146672140455210558982214373536520699274967672820521527436600157\
54096172089660916391517356560728606607188235841838218263411017321622212178426\
87138922920068516811817430094161664571235658718851858759687888597067106678481\
27540108837285606673364825967900333172562600645414208806537230980252945975286\
778941580161720641982992979864569049622338928655354324619086075008698`600.*^8}\
, {36, -3.1066731388798412993544711306272422684126102241761048216517111862783\
23113699496892463027509370472025852542159490159162263948414949505334606731140\
82369693479815293195362115036436482261710370314585570826196829431068213861358\
48773374042918502015283193622746189549851829477052709529646234159787975528674\
13995850559775769433814887733392408914542222658506574880606354092862638846016\
26120441572236162006947200281595400863121729097606100415841895418195964244924\
89105845411891540271843721660494269401449642422023782922621607909844593030975\
3757331591826836478051420293416482764316839010552178766775012671374998`600.*^9\
}, {37, -5.080847878082165888838308006666982367675072961474519928305528785702\
65355169594578367569104658294289692220242441489247686211434860071824761669363\
54790201037190393413775697965665498302640590918818097619768324114481184382573\
07366635741440134458128113940960117360666366089691566613486174256663867611356\
00625303538629478324301080005488585089666828270728150821470757758684394345572\
65970363569997340101108328816420865391753076799179281612032338736760141549937\
71026355080317813200893694782424435491374869483309676574734994763855776340634\
02495083796686073855600410212141184611989405790109099247838747852447287`600.*^\
10}, {38, -2.9016483371473780862470250198593078364638098614174979780777143471\
93730996194413530457242186710855871923115556545516513986626539688848626323221\
09395086645906932344722535641283192600019615473898452724235393543255557031071\
92504583460292563859036903529522502810736882051212568283753050551792931274114\
17956128700720448102198117093765054184272912370929924165729087078441674081219\
69334191539501709175990800614307195257218198263409549214546616542204845688791\
74815121240014991326874722484958489460215492894260484728021579300524276601167\
356239550769802685525302861154651048621860150728987341514983177490780987`600.\
*^11}, {39, -6.38910325996589325028762892739514557348763867631721380207053648\
08138003557394625849498448615503392570490309757861744113984379790373383928198\
55253822197219972113906375505404927031524942699527513025398182968064997019096\
87098479378326250426363599529754612753043166752246102774566210398127562815856\
76176941487710271794591047770345311692759225490760306435035723239126675567441\
17546423464470223580812799963849753188649465492234354867940293739095951478856\
66607914565072250181706613862493760599958032238611958442466754566740418121650\
924572362975340138005729379794808272964655788206785135491514140040880894496`6\
00.*^11}, {40, 4.641674211377249593462374185964762192380234753938038648504863\
27836103667975881906118933350145953630642029982995774425301861913620431928153\
81915109037423020537082643782312341285985062323755078882345680640379941172721\
59419564084375674073131487543205039275637991906819573426070177001971971838386\
86759698222274392493222550458642469415198004778688304667985467180181071364570\
57706127591726385904076367160248869076343866538371850061902424463999717364399\
92808505298133340336674868391952854899372141226948092138353418238079807909128\
24338269169874243076763737210664667776918657323817764498782933694346785186647`\
600.*^12}, {41, 6.05800073587291426417954720786495884899023786726514616408661\
05570232684183900196517901544863621376691647379212111202300109721860685039394\
42269624685326508738005437151979189883577462299841150082020591478384349283653\
67747195017781696104435509629846936743354159661804708620215753211396752466781\
41609475851468288876441189051574713129964125603322373529977615962755550690450\
64833948724086809166864720297511946570884537030557410173759956420397587114906\
87140453932823328030705007473826781423613991603221914576049692356129350644569\
51652730748097131238330498380787679332700815881072159651321149361537967838898\
1`600.*^13}, {42, 3.347236256148662763513542728056889108002857074145242377878\
44624244246499051424054710910321129929700082904706113655406719781695323757008\
16019983693603695784169524862962164841911123941222083131416886298940764273012\
24929407435358566704259204660773644572452653077878954367443463504711925743772\
08377434615013195178063847332453253795631027359930950746153362387418060672428\
29601768152188714928641535196781017892064148312405431723612042067332747478436\
40847553513634512721853702773327069436547436261039760243100043753313159273680\
67080021491529712941139716397482821061453674013209300416601859923467759543498\
385`600.*^14}, {43, 4.9469538702402723247437404439125977735686233228573052442\
28851199554547755755902850303132337716577689157678074567110381619940804772093\
01455484355499692253170320002883716579917699701363173345898344963545613093840\
82226717653538446581741422248141643365426354453384766885708231894533172963775\
85339288667124047758537373062813608097589719889677817363279596861650383117772\
04995888124620913443929278958073669972663009528680652143241093605721930559327\
08871070842839935121291083671662677352998026057064251280449059197877794645071\
36394112647045689676090171075027042880901825489932387626222269592386248749634\
75531`600.*^14}, {44, -9.4961807540315634733493099498161400845473349659395075\
76998282457584291991362486529223011442117271605464259047222237286493756064068\
24314842233431178159105246254282529835721755163651901599198862279303745736619\
29086364141030898138118971991879630742599166301371197261367323202875717489390\
42125189774641287191567967744971791140754304342650393266258320050295993374880\
36087418336402502199317541584615435687231591881129399556491462742919222332177\
46941944583875441359767508281611034897220645549305340010402055317191482650386\
66709398732740605707981608521842656034244807537112106901276639391282549757060\
38760449`600.*^15}, {45, -1.0720560225347397738147444781800902751429814809060\
43992128317011421833118055979320019461300499096221239183963610366115668577397\
36236608861436543600646762903913999799913407993617194625062045868483162248760\
23913373327997761801662194676423871950284161782752915203646295820224133385330\
02041876954819069694041863874828264229750041321324730740275974770057441806438\
98609040646897033589336363105974687623974893393260444321458533140208610260908\
10919412088021268882812162684868484204858583765472282367998878418869982114987\
40886297309943280861555989276340188089920477239715037076631677161875831474491\
27574794447`600.*^17}, {46, -5.5680492864043886041830504610257138324232833675\
01604096275590587983504664958374854981142233814447322226499403408911104839393\
17106365976467474802361189214178543183773360591221828219517457457033178103271\
66213344468286517456935571885667770142379617996098985585048628545080747395492\
83495383052408503399206124541783085073801208593960768571365052754123317330507\
45014750119582583613366620136689855130019391692959840592600188594998810857402\
34042361665923530274139098387578106259378618489185479814213922806264575838466\
69496069837319716816855855221482600685017863970737085601563030784917618195689\
37705853312538`600.*^17}, {47, -1.3306042099545414191080159354282406417488916\
78963736465352555014118835010158589019507523381592286749558691304505315868107\
87370308620937934579048430890817076474756280648308673537460010265030093279107\
21745811459466659679478662055012301450955646728472454443297742250129998906840\
06554352901692031236022736909822526290381437851311883063676987143810247499301\
19984632433829273981458664376582075933703850845932432361845051778867718540260\
35229013015095880811280699560422018579022977202340469828617610075666427697673\
69075281742176349803030213239931340506796559774707408305557560631731438902935\
97798426316688908`600.*^17}, {48, 2.65981651601186779743962004149423738606197\
73336047934451103745422793976364145685500735406676092344457176811300413702890\
15035082220687370054329288893157946679025529559473552888270135222532559709910\
52127217981989951549527494430277723627113799407967397646706016893820834271758\
31603167549885980331272525650135512630097139960923534970342653179436752414699\
14917756196331584740644724860707319356893661835937316529269393321886490662701\
90780690871642357229775837045300706631195162507095787073042905311817436494762\
90746640924202593285645085030663863972829882080235199287448380749459732031136\
2031852555673896115`600.*^19}, {49, 2.695451290405324860263497370804102853461\
72252567369102412340987656637328326558903103242424907830184438915577274639035\
64253160850965382049452984909465929346883597147809683088472860820781997298756\
61828025889052113836386788139582817635058668225387234184079272774310422843360\
21960317986587323219322538588535307943430956689537224857841795133756977259526\
99771310031730616117000379219104052724573791416594699548377158838754561544841\
14622296759923479157826288518263006066562804375932183973504105395467657436152\
69998278221128665684467778844603794913229990671640461963143432752145857912561\
110948393227341024785`600.*^20}, {50, 1.2624066075848457012348233926773292834\
14106239111613723167218030030354077273311423778710713314852745440929242282657\
08962190946964602778209455394206840385102920838088922129089328954737476484199\
27638057440129011018129576233079881053732845896788178079345037834096961098565\
85851706358381391304276596457540936449663204885285344724291762068580529945960\
68963402651134133620743843221195678207692918952954413240576858313426235244178\
43889387768036829812957184497698081896343324953427586891142682569086610207955\
32782858853617894206917730996548792789529152292828662562364501195470502184594\
70533769538858359545819`600.*^21}, 
 {51, -2.40167007221597284954251771115244695738955402352416683550668134405916\
07395803172595877125779403996541382771184582610460593285016737139505780181529\
32703231268812432570029848507390630234483626466398626868916831316871838387886\
79407648294280410316084392712583891904678451153000227894211660628297632415116\
92885690282298767553008599654859791799471491614154375820919518882122709820819\
80550316463232816214199429316278461720931157947161124010964755306339341633360\
35348804937922595097759594979238961449323250819251149197675655908843810928834\
585445947020562698378327527189410248652875148566369212221386944111019`600.*^21\
}, {52, -1.004571222401961730840702627531904644448312764762083573335365164039\
91646853492690694089298046156956882476332022450486053593516398361170656365829\
41072071895003360777311806759430468102821119897850449006904953138642845582150\
95665399289601569332649768575531109855906372358085663251717157906330638814721\
98163218046637940171546439927813026550967447898108859611803015875093426607525\
58767204167586669817170512262402394216911896703750065793189084435555667586106\
16143155566056332177285242477067523662808898170057123545522136028817599743570\
66478674942709569679581079707929282690009638992545665920583574078317687`600.*^\
23}, {53, -9.2777919169670570942355570676321848319571332671468569118732274942\
51744739960241448712909474351966299215245963283116370708078726881202535280144\
25632543835600539640132965251930090389833152907643749462259165888488259112637\
72609968092170721744234001073024822597178967753596567801552817652129975592748\
18514607200790135436368024482261074497233909666833088500181064832543629824083\
36485594951494952694567304239749020304217991595934523442798068901476038385609\
08064631993641382695832454811956507867814286317835588162936779926062760443619\
2322746100201468358743600243576284288483611192115228566807125064077153329`600.\
*^23}, {54, -3.64821469655284022533398321072518404604952267041274295315606944\
75227516696419528824816356896249708610625043710860496149253883161539570036391\
09298039386169691534558067971880126182863446490227795584698729528420080909096\
62343559480482433925649157957628068452377241407205005612902043267050999951925\
94932994085188313807514301591010233098058292937094779205721644401680284877465\
65452941741356453770481770602728538599611711220335690656754421997867621312483\
81387328651754427952545621357036401660706152973191388337026938506702414783058\
408911718161585704894850312396483761828130239096758570249808560504328598747`6\
00.*^24}, {55, 2.174248376661509095137529028221466650538491870953335086123612\
80914111689770913110618288769847802233467350686126875173168067534346942122354\
60838022512443999503463421721870410110952530274643380798082361412629673829086\
42829170125380600995646101888392845743735031430151353725313365174338689003202\
08258481190025361397605390201871199466186869126797264932624420164690016019391\
10631884212672165456156127666563020908205789530369624242970093773035297526842\
68979569588497351848693978868116202117692602946622447805066436852682057350611\
20565231762423916821649186625197636737490463384465302133788241023533136287355`\
600.*^25}, {56, 5.01973812771579941412852443351350338462534573015499781037268\
70559802937010186351597015754729096055570894473810915674117219048190541350891\
57231941524355506640111895140830316303461711000437750769028328745902435402625\
49768976708029418074049065077310620287748945651209197415627450517144334268022\
44212160755387789582303089605797356579722643107584171831200143732825307900650\
81931060706285217505056739952168569672295991597487820865898412953974839686465\
56447612845852905574294063451477009253978813747582531462672176500126851208174\
74442528651522248342442665200004716762391276179457798815504058057495192121104\
6`600.*^26}, {57, 4.227769554333705566093924738565846633469576819722606972392\
94238384372085880247332321147284478043375609428292811309047516385193083698418\
92856783824649291951055564551487428308725009022271570084327146399738914945382\
11012226472498672993609545730465245302621051177836485329003756221060844296119\
63745537929350797460468440328815534053977300160863273539180333180573315092136\
49388971448787288272376070512946704116695418104921530958684336013889511408749\
72097239258013413448789167667007389588670310591428846510532367859253836256024\
12506129864175636452847588736674482517054990506809816528248054816421179781668\
702`600.*^27}, {58, 1.1959968014465621405572870942660314440311211354334868798\
07911558276408227578238483449737406783198804170227448346778469781217184016867\
58473403293688212962325605570597404784680321089065112828240001514497847832624\
81488740210869134935489763814446747316468637022798035777104764612779128249130\
18751202003137024528001643854218182120257703794175239218973853785761465736922\
47891026812545545084649198295774751226651210075162006372293073131375965691959\
30187324323854802718066256691322762484239754227508427698357193930396797142874\
23710901696462714969002362721342058626652415583197761498877595906220724887151\
04722`600.*^28}, {59, -1.8720019148818834576405300814821770125181874972816835\
82552704404418197909552049242932079552252687905287968659912499905695094785029\
90290851209033333017297602361515234354386724935933209357391552818792357835457\
82648247263952658651547563170870808690994642957766374661292509831263275323086\
17737960772835837034813771275938885187040162603903511751334740920225883528575\
30595338289148303388130560739073464128474576684691751692845466621760894448223\
67707098505839740134108067984906761491867534433306974086961506168421974523031\
12964968378512050127567390170060204963398964299892421609390162551447613143844\
59968622`600.*^29}, {60, -3.2541789123931868650268957366895545720860121266801\
68346649312301536592713540740713256094002876078200152810898909671572259034334\
64841027493747265066441405060200194343330205569694762440221639660550659133375\
00687583627892422005339495269327499523570823660061281524466446189018363152144\
44918196551446013806265017532122006728867290000266567430595156931390855477025\
51343480898102873902548502756424739488938180259362621835510046768623849543692\
82236046970939782577775416322671456073104017728818566684230431471622550802216\
25306123007957269182562363919439748680944991757132015553877480456072835947644\
84179855255`600.*^30}, {61, -2.4681959958654790494482888763696387940167183922\
59580651304592316714183826379564845041567937192039597575165443178807333529087\
39551497065686018979703920265943125845355721588159523797973021732869842195834\
65822815680965398933776771835013689565950251270443863259113141403900498672667\
95376046216151459530396601750977220135108297510473074539678966319335062925163\
74109550299043785306198309793207109673628477493964591713714613697014372450011\
90505871256541036690943491987307686502513636076546892086531700521655658024519\
54644875262247597068673914616648189912688473957559343726157409565159797274450\
43974836278848`600.*^31}, {62, -2.8721542716906302533969458633552711369564576\
06908815623792138596268925032364578461524508710840721827256108404459987929124\
08011013283716412786938856209415580945476067445940560681187513784086507178289\
81662857951484549332463946620398731116478225350693620602962380923603395321462\
65490261325812071339242324595085467159191354740432686621260827161285937994828\
44647527389722797718776413991968718469488715565452677508763343938010145626457\
41960065232479581778272491182894796713579340190458777038196331958893932855726\
20835510832941545451785901061081946764205045271487846453716507365358673324111\
53442965815530694`600.*^31}, {63, 1.85194452343557956669752864439836131749599\
15341533634226730342966513797918663485534476357802317716271517530382564852635\
56506247183477391928513536325622015310844640092987417078132491078533188418017\
86343021008750637952760038709641994885464892266621181108065264118901840016081\
68155337059905933572516895299556987889175478215644803059060472356908291733160\
61315453979154796420023415691551987482909418411613061877276489806204876443950\
43619397436334127434870731775602491646377455395106595673282533772719692652200\
40120157784766521663047548456115465134005069537429519518624288975876034036914\
6653764222266194204`600.*^33}, {64, 2.684412413514851714694282292679938675318\
80413000025060044212127896879052057748436929825636430043452337500369760508739\
82252295960009028002757395153919126090934442598795213484786121994288067458310\
30573567920667616553527253562843905843085376281715358047092372903237410153509\
05703551646205419611856208599471064262710805932465183992848490262822288112252\
40126727616477766476258287713087174933850391505563732455056785341056125313432\
03896474535608240705907224448934231023288214674398372280094903512547420657050\
15519837260786244980712983052329982017149362099905270811905166955909752225225\
050015434688467080689`600.*^34}, {65, 1.7796501827547468863898987178522852331\
52555394685466375652531691010146139352271949981882552387324381725843445072532\
04125669378700823877188341010594929062774891483566359719045102639024524101584\
20942291217737317264006993180353380351388788217925300098909165927511390227892\
26524976714683462601063479139135930218890398247551972560374338304536394508023\
78605349017741504710427556099039060251741375091483960299622657694402970832474\
07333877833674798323873786710441825747572630174492240030811803716227352869983\
26736971598269143396636526584265036082110788545367264271790420159053768861861\
50607183915415991902724`600.*^35}, 
 {66, -2.68480430832525579173153593736297767350245234178754523265973806013606\
78702638394784191822811085844709896789954797409672798572080205268586469171904\
78670036658710293132956287344185475013112966568284390740399625397284816442628\
28336149145792449119765901111319785753338654710183198425914606404958919803047\
73414952434891878682009957117437325611349967031795890411735245543295756849225\
75631675191404614712972261130081001507467878396069393446636563567329293730130\
65392642306763525350277178216321371023092907425312396908105432560601812669705\
98988420075747891213669392655239773270197353581551046662979461241474`600.*^35}\
, {67, -2.1928465178813113203793179565508196060669591029037202838607995414015\
45682275257674218907067581295401389299579014808110545112132986019092979804439\
46989354325711122610913012709320187635567739064975361783051618963631073534444\
73186166316643102745794793221446663370934741605214446406388439742487032043174\
91456471251862987334238627932483275706998464107897499172732037975707140433194\
77269046845938726850777063287640951033167685122237553234735548701162615209320\
06862758591720507354130822472993601496072597216258112992379473050565273059751\
8254362576436393866394211148142232978923506104746377734319415591216358`600.*^\
37}, {68, -2.7639052680090858741665941781832222116011747050833543276748319488\
44017080667797699152912841517866826116697650420134536162794684428635271542827\
58164092304890126661109633803381838879338412479721680791879668712619429553201\
21951373497593140572777558260151832497614431587006446437709044845682565162029\
50568768502316045896393096419640788270395142695565415843832203569205294947338\
70157303951205583596731670884268730424162830468859330753861155830067629361277\
10674413416936200059351178324585176696171911686831501083822157709818166761782\
7955561861556012277531303343053714525672169244394835488420989153346387048`600.\
*^38}, {69, -1.50644488792366132305830717580093678676904888345258976732076473\
75222236835777495248595852130866601484029142032329622002368422368441888036989\
08700432717605754319457173653765017063768106007056159879275515669931110186136\
86623124290259995546091712694006806515285841093810383588738041682534876449597\
16836651705959338207122057610198475542961111834585148039231734126656205113676\
75645529785591810462859241076872105558749803004947299725294384082724359957497\
38198732664793268119735427675131228446354991229928949990615605562385509114535\
386134344180085888888078237564079530072028618861045147791429298833492888634`6\
00.*^39}, {70, 9.530236560118809537194280310269894631521804851883558376625908\
88772987608538457022263489670523997125788992608055447007330337908225044579602\
19236845974767408509570951396162929504489528251946160554545959488198780474497\
38474774615314860361580077694144586625138532192659360424577462070179468914803\
87514975497188853650944124332186881573395902802267505091857910736005452370389\
25308557622368116572590521416396240009128295231562705562411501630384760564603\
28728697553152240966942429322271328570971011167174155461583272554285672041974\
29012556133229431282177258089689791211426316962034579280533983803704324326718`\
600.*^39}, {71, 3.13257477385708327715820639811778336400690288203636900990849\
07015114266712928059411720819835821859150477033660590610874353922202239187412\
86378504725375612829673410304225256712956098236539030739035942580516026575568\
29916975172621028378962879778442323847039990166937399050032481211274859263472\
81706758523692724836688104703784355979398578007620353367533384290600683645611\
88528839140208386836009192991344511211964321890217960808512448086207274258910\
42632406016131429670530683589040850413376003715024885718400005345613494593708\
08560623937443006156007992948255613958270671027343029801714104581485831530839\
7`600.*^41}, {72, 3.481400226320648696639973882385825710271619519659749820679\
18758335456519375197170403896324061328897543592600253741902847250077078164224\
57707852951340902883552537354340780859933263714036156872477235321213741131670\
42591960671609216860939310245672143202751270938175245174045336943480487150658\
96831789023738596854146677374413648847987513914524024918896414903096716948094\
90486338383113919295686343831528672804493228988087476002402265606589715191473\
15100645957172670025354970750104299080782539756841069283258349226465138081539\
64910221809010628512366194516110348077993477272084818201658095020402690265849\
724`600.*^42}, {73, 1.3550797352419378532542554855931507727329191318968392919\
15079207723441511425834245701324624882783862163692011824677407425347925507995\
56835937494553210981885525311076302793641063108756458211779817513370789575068\
44402220573241956008568212277263833304909382694800123214353354149728737001496\
76473739952601587089050426022292826941846253718037726556215585647135240590884\
93652871387161145610382041637957105385418040954961480963841489351457473039602\
65460082833914714674125903676840068230115878014738686959323110683710039810065\
42843299038785065458362309438101326606831245788897781901820231989572105875517\
99806`600.*^43}, {74, -2.3510919969297432830249428122414284139332900498466241\
69230596552499273169133830159171126621288544971223129444474844123527737294599\
38277098688774907360079265067966329780183527164106710650936477444284185941811\
38483507624052995625189727091286580136465435418984974385160406684952047752297\
61428188637851226740070044298010551700883292755084635382865632779527293791419\
82194121609975257463521304233117448773394834076311852167656652185995078254138\
69414149824104914780459434736219599001355844664606307131153908732275625722100\
19581882450265450033432646453993104423873834418524065668239929256620491285334\
78082434`600.*^44}, {75, -5.3816053048056468925016499184583530420089316810465\
46686415635520675113408494640797359027364935808958744259017455087888613417259\
09365141389598382814738407929016293304627707319423077762367848912384014568744\
99911062772596229932029058049789434936282678579252644858978847375443472002528\
55434601102499883606456205490137366480179818354116924614950139575837435387095\
54194820887074608286821712356582831469335976431286270311191695191184298692085\
37510131645241120455655094715200466983627873627858211184753069813961889752558\
12041036045486910633345420194580389591776293781774035337375698341420763095806\
86606741234`600.*^45}, {76, -5.2447786399965711058496389573483748744996537835\
12321189770563947959265945877924591661328335083861819118087746372343313000706\
24837358023302260771550353719824378696252072088965178210184629881102230276321\
06808484522511089902363528679444208154676928006802482901215155678341263265337\
79244207775299222012836039828752946213514363236707079529248126642818258652435\
94043022502838078458670993033709136100469378021987280039285681492406184841261\
31043365550940916544129462220773813224102611696842043683796662938599070519547\
55454733761499695218648485596856510479396780609441027559267347433704338516570\
60790192571769`600.*^46}, {77, -8.8301056019190183991052985315464154647670899\
47216637801833543467607209614874494167915724543330926932558022195760160157984\
89907888118465198848870972996293413849922099016942423419962536271902705454875\
88328117020541115993808688541490897562044651793296956049594877485434367926019\
28795326671222835000244090093383962183312738776077817589874729303958338357465\
75275997181239320250490488371751106378471403806344305207428230555744059046872\
56183378568764760426451249441457763466260421456900808756158966622743269295297\
96343900279707515083326508322196596299624451694527695018644845969100881416684\
16615621247155121`600.*^46}, {78, 6.00392297473576174028399817585270631826897\
20163880413464971807020882632197164702636964128059027771860076423544472543244\
98227602106732793018900842480518814486750654728567962668706305782288567625210\
54104698490960747685989032435823408478539950700933431121324909567283804004584\
65943868276926519139451438306115314290939508332344473329484879742674802665042\
35114829614070630666996124936359208607301401647326929269415990179798885088844\
19392311067827815423446439533898131398926681172034690018151077477060119601242\
00886874586616049348935939996602950611728504516144953866842040530952823753575\
7738968926825623248`600.*^48}, {79, 1.102856373162482796236387306079748377898\
67000643084608477406429512988708624328659216283200313005610503440244388377876\
01979340405469831691343998104317068812090596202648958123008396329523215098678\
25595493110214052551587684766889348195673262986254658200299358707140799326560\
85661891479076471700252578802956047152832235866045532412058152630050341625597\
65742729020881804174677685852337434519471543124210882551315982921106448586624\
47056883452792579685817859296148426795049002730124921936240346899636038563056\
61661687749674363165884297942019482164516095186259259260709658225827769284368\
040959807557848307252`600.*^50}, {80, 9.1786657693730629096103212919224113969\
63362256330777693633924564974960512655863732308407495757782132810873554649020\
13364808604632189540283582171762005757391527616149545491782578673357211230913\
02055675568282735321174524485989045611817638547443972861464263528031206808417\
09595962054089562995634449836650051326268447191669342016853636523498534501730\
93231242537055149681167458180421913119044248204329652784595840291623684136313\
42489449973961689875302715745644510205044470451252689369746613631787227325475\
49146489008649615951405239945619729092284388795009850174600502109434831712849\
46244421670179152505272`600.*^50}, 
 {81, -1.59985400845345787673370336700826330431008340257880986680472476369614\
06061757053553011255054872612642040178485922793385140793007343679400882752086\
85594385135349803627547521457222158221355354824991920801091676751296036748664\
88070738734378120024554136774773588436091720376081250953037953440511877019284\
10725898747992429885525938060011203583778138664159641465757711260819478065930\
49144610847797530355820646014985578053541783293664122362886415529372124096456\
56949241931303903514639675214267247357513925017327152442470666831485422851312\
47836602194557621286868950762984155864007409992343577089768384592896`600.*^51}\
, {82, -1.7120795592222022830682190637762137710577524462119296270897428176309\
07018105649999910708311010783694250732077093208619526489112863058297839524058\
64488396534574344844105172535511944578307048395785342845488359846066938038435\
08711687209075701769797894728802003658492397266053621349595424249636792579124\
03085085573094228885522823979926528164162960228674327721515099586052448584384\
60546874524790402433104656012012100332268683036597377321672567635846986210116\
13877127416001637864031680539205167681488392712497073714110125973997929896254\
7843016882850162032800687849649419047081348160830668608085660876853461`600.*^\
53}, {83, -2.6663984457959633988919970837600326230755775940879580353864695050\
60435579441493968673841240877702670358280080447381855562794800232549758480995\
84451708244111050843512674900351363960408366071224446391408753529349397527327\
48186773075225099769514179161916306423329488575077100300763511505823936709512\
47743855114364142683755027919345872372359292915607232973435108562880487468202\
32210070715810789545405748645959984223249902172178275102783751219235283043818\
43281047238200761118095521190115145785884191738060587537097891448571893405277\
6364571811374885332497853327072342139664101475084395781371935616897468866`600.\
*^54}, {84, -1.78111804965539144707552174849583060829908341204648493565846487\
28659008547098997747935797697469548232776243166671641551801164806942249400763\
18322981539208664878844194580768776455510311226768032339327903451436841015403\
13557806083570303767679584298929601658481533370915672078846499007463957467624\
26889320882226935849281796437516363278584469215448712157895025297753568691859\
99668489264152654628544933227555467448959666042508925025888575443943271685063\
80418546609010562789968972670553496140645741051637589075088181712832829812089\
945439059275008395923782967533202353190232723255290251794832624988113284934`6\
00.*^55}, {85, 1.399924178858622069355878667907132926649492677629854643366803\
59802396100715711671633453055079755419373468646984407703703700873421402107421\
86758006224010014648785503286602848172110240578262490575673574440625548040547\
92698335760980787796574761874176256226112399423711733364322519204550554336475\
16192786560771572253385980557688648401324324833441086596009615916028766310519\
22041377098877195427042153224113920597419231822017254586325071250850040573800\
99449289117321377745427505957215142034695617943715302323335747661121529273035\
8500999322387482222467045763676549250836184434724192303154359841062812092833`\
600.*^56}, {86, 5.57269843115063953822889660661326830236162775183432629306698\
61107010019855328977203688837483954648138034980339870732321829873694879079156\
72811332780454889239509055996883668739176339444099194861089646397830092510879\
79521883111142814299777031893508550174576616626049166229924169103768913824441\
23035532638669918094718833996832695632336986500068039695509410572353226131094\
41242369117454232154631462825400706761328713905173430848244987870939195881207\
30915760195769500641534707441595418437532542631304096432317483488950574160202\
29764248913925769279588014203979301339089719909594141001075269804548652736961\
4`600.*^57}, {87, 7.500549953782617503947554818578079868045194395039854555247\
35851046850577861832641420804571900767899123663009465782469948284646653864168\
84173632610584045785690500510481249977542624954576543423787828093385941129129\
82364341831561914428298257526613764953246766146411037605767764157033093479194\
40968738780955003890134449348264699898764970809979999867116748264314513096560\
15700396475216750162844873393641226421842346533330018840332186622498004745931\
86926942645417970238207106729687949658389673450522154641223935584466477767551\
63910434297372945758104004321177037012270942069166426661145439708688257230224\
014`600.*^58}, {88, 3.4531070205554079069421629648282752562863408647301774334\
73151520634894777426207281607202574694657588949834842782426369511147439722353\
11919885557091587335453637450565336733531563846456940187744113293919572903236\
98209725406376917420404995136293480381834528153972300673373017461976430768220\
02184100865249476969501896816218617643050773834967013439472867685074422122466\
58870281015002907573062646647250963324619766301438478415289653920408403900438\
92423510658620527843576809944958623131630061957332608569299798668057714204840\
07169142395726983222351154166437639371074914569147042371682275831831332287172\
5913`600.*^59}, {89, -7.65503792243724346563602460108747016214210340051773548\
12112270870033874652522046199410006487592117808341309656809098914484271942006\
68035332926638569747268782589367573876970636804091405312418809621123836579612\
94359638313247729383266557116593458241119700772810098612623653983351783707164\
84339860197891844998842696901128502757977214066626900271693298679080145562767\
22249476054712384987373474302658903037172814447800571968922027713441810123427\
89365987940797833721917815775721195951625885228114655899365526342493573057191\
69025251242624972935095775898429920829884212296220805531178589928207724358973\
4842013`600.*^60}, {90, -2.08049234548089758912591061641684587373621996309368\
37691835076563349546894449112293645579966871849301763779006981361635604056054\
16140637151047569726916808667038750775189179453231204178645465227040539191481\
23981964522955392502588471841522149917706201385643333792335414705765134393929\
93239391619975454952625300694846110663844635264144681714275355393617433491013\
70609298189183744107460411904027144639393161495456737286223765651615618898999\
23902026319005646775320870883877892217571363783495031256987880900564298117509\
16198827040700661271481057997385943939570470088654964254911270230944487616490\
8084929224`600.*^62}, {91, -2.41042355597426968366543063879229669376890369298\
00665876355086169666740470984701563426370194031130507275742986171808803201686\
41027786583567764791171842611810738220735888692256541144138482262685512697529\
75212880974893945186423277493968644831102571697383536662262755877232153477246\
12631078085268012083515059193441945184216941513598034185325290882488854942489\
97606163560897511562566876865074243944956675191208349557692886864504289194828\
55508566292697308819972850994413717173465153107800202602991523369808944501776\
83922273520120813716799206582237148588025476073949466414067158687445398799300\
3057536689518`600.*^63}, {92, -4.17400865253182892984501353760016015222586710\
70208613337260048481293487648708046560053327520801005882812868906062076525384\
60233484715905564875333356558750976607511978216891794393986910292327299525356\
18687840348063926375959649542323606472309446050502373037874970126930189549571\
63984976573019993232373006983398510048504508442615352988037762371494732813625\
62673142562689962864412305927883188586288179541692687467384337805205188969669\
13306741428564426227255496175329440208375354044246300976161328966060596642955\
96703802347225450786455110827963161851752687350886409393345091284822314931171\
7104167406207474`600.*^63}, {93, 4.127762659980592798337253356574722224247116\
25487403798598100037700681694876179455120303439550699793365819003643233980607\
95198361910195664965033053511549129889281012741039450603927080388878449074806\
92229540150781865838244376861756367534137985862420782139550423751906911288887\
69026070712499778363628024108740664830257051717423240644416385021709991591055\
68037697075001618480147751743542005686650661087266040309184771145831117215300\
80046438362983904437267584607605596103576026781821039670005887199249151944249\
92557228946637448302575486464422414207592285038297796207459629309090805394671\
925050318159548523`600.*^65}, {94, 8.8856966964556512404966543689181560416054\
29934315033431589151752814260646047495359463815836806649710758026435376366325\
21641443226221837583776604676118160186615028910389996129182947712600614974690\
42470569265869450545243536528207641442214127596213616434000358803069881669007\
35409190268976645610131137909225760754228485324607485198279880921451794572180\
95568886593729765187817052854631236126147146134988227409793977433319653663540\
76755386972917630131311495235054104712421065511716962850210430308251953324897\
55613088644764276946942399399839078647596285612894264025520432571304572382841\
60570698109721736884`600.*^66}, {95, 8.61327785883677299449117480616272975510\
93061117122696450903375279620718948579195950871222335521584264310777231574876\
91479125620960534168883926004070233735487696787205001517948251446858389871809\
23199092711299483580544242680459427911785176018568240768386386239913937126242\
66491555673786964477338374178951541262307272047087962163684257239805272855203\
52894793830518682794333035927279251976645625057367784028298223303769526638900\
89793125787698808637982090890901263834527654953430519680675183059782786418336\
19806991979466299482273817862810812406520234171396246894478074156907003435202\
8436034106199456898447`600.*^67}, {96, -2.32922068648011066031933848264529727\
22665752923706440837804013015939941881190097545476806649784691052514713884999\
67923312414082373257508521366082400389957824216781069119596009748534630439209\
04064676863325051352633445722094385463354227775464385231766077379105423552020\
48452065748013459091911049216585153834900357475610282000984825041329270270171\
10030720233715109979092673573731040563166790467277123036305556284963820776909\
24115951891400791623810193968279810883693106803641872826718354864258548026544\
01747644364787710416985845711948379029190735269359398846679937975471442868456\
997040277925134860977926`600.*^68}, 
 {97, -2.38998688827563670139275899325018928733935763483118438816158379491945\
91342677556291088270576287297437502007314982168791376025623641398227431639201\
11875852411359132884697832294318762331478100839393872851503700849775782160150\
41781436674816346140033764891738079177424758831578569122780223058920132621796\
66517106788471642630900397791407072685226598815114748692631972445856767588621\
81100117146737321232831505515141676501495227607864042880416131217848437537393\
02481848407736818212504732958698317321960728753380652731844317430291435587455\
437300378041026145953322383395412277764291503833831856699506908267811`600.*^70\
}, {98, -4.310892171249262131837381366390201000493213546574069019697573825667\
51622657186379059201133904204139187553927782611099192428987711006978050438789\
84730749427907781322098810109094699181006755449007584346233313088706484128764\
62931197416036427223023165243870008133120235846911166913082826217976874136025\
36413648637057484828439003807055823382709852525994931160642551720841628003274\
27657239667071441353515448844892393412491025076106132850532770429768158526990\
07175840327040314107919793383320291646657343730662327714231884222841387821098\
55794710418243448540821531005631858656849178936292984970429070536624496`600.*^\
71}, {99, -3.2577213567216998699699066741016282748258029399020965192114971374\
89850078510462491123347464078138046435491311391828970915229266797120518715989\
07111362406205973599930226083218468132987809502068933474060200483498828237514\
13776210023970661450288774231207055654870238705413495323142845484648725195577\
23729330306795164211848698589759480960606299477052334797741715706210048402519\
39780101664743825126983234021373324102445969239529531705682423035386854229089\
33164539524774550779941761741568050198304018970081362025034825876169778631165\
3614138155739928444634904683742657189251708292368511602933513724376028502`600.\
*^72}, {100, 3.51638083806163263246029274879181905748295778443868267826979236\
58493836095011492712818333332914248784693124846646715720388664911054594416346\
01314321898291289231060195357305250803047720681648010082705336186520469712778\
22264388056234874839213364487327521729787646433881716802675665804294947758788\
39090522639728849798258359792035914643110057564465566269959099561779430059839\
57641736047540473153938439125526140106879061324330451030609641994275938726246\
63799325133683775359105796510178843308904906709169580867886562435104041627533\
526785054542613308972763167054894760101286216128650514302280155395577203789`6\
00.*^73}, {101, 1.52593803844693645746031820249084822473065275197968377357155\
32795584025852818390300231881031009231551930134021436141463329778223478259639\
39169956918308699802289651959593414023485962031802992427793294730705093048174\
58900259979319800702463540524565999860326451243471825624711757873232426664590\
15917846613303644786372431614226282302376998801209349520139666981351472792490\
73630261615414183283068025144315742779511209136677728161475631178723371005889\
36430560567760194098342374196083105796778194784135692155539896896330057321832\
84030363287156889089840932406972191103346554090463840268350263290881078818314\
9`600.*^75}, {102, 2.34933003112203342807016880713659515086081502153094618232\
86510882662058274426947295255367335946884348294417654350563738247115154120087\
77499998780834871956205467747648624797058964354844822571190205739389448909678\
46220989990119722652078244732224438176869544334504129462752938932012100179079\
14835044590550437486774218623087571641356703582184156183502503190804812184794\
75559634489350290984429611673262095413305334740809919126046235563596854502959\
93383094177589508699029523324929590676007876904480023928149283406390648260417\
27144843100345719062923935832842637335773810286663279635463262397425990984595\
2782`600.*^76}, {103, 1.14881855262384902004483884356200816370831753708821987\
19863887409038121025516665284233280693145353667532783122318452147278217339363\
06850410584098240375196196672591329829829907891933735096488341607565959009524\
50056706024622181029938397135572204550250230029354883161334682841777028683690\
73305024653212378133991934881707021501489539833100628871249804489386481793493\
88800902507384794679853533004489218098812797025885559719239422625976860143477\
90019508493574910015130297018604138609578153801535309061510175919126754365361\
98161209690970154005127839239526748944047646179892595019075414887725347904038\
7199474`600.*^77}, {104, -3.5896781430259416759494295827226785796406407190683\
06843550762318764328065098386550188091590865341387811968205297826565641077668\
92304804819280599802529368074718139222923532391395786629920652102398899287220\
19171266091489253797918235830227784895441618493793199732784182500941824432822\
51677775738333453280553452766867158691498358409790775340515408738237973371719\
09663668526000512494319568080817945654644501670133043323855752638099520919832\
49767420144870408028783941152039400932681143588826409596329937803450272896892\
14338104815403015828092860216946155391324061046267771821925544027133869184682\
96089435257`600.*^78}, {105, -1.082992272346184220406447107807118481207609407\
12256366419726317845068108087114523514795469201837569348059323922521906209654\
89295604345505281732891466296301565463867606946746442370005615974706942147765\
00511436084607368899553648230931175818236058378024579871721621180056821133035\
33351007122942945430818595204825041946565173120552969651015804520414933965739\
83540528455365436392535167322738721316432621811156320620078157280763173651671\
63566747881581311192846857982753237998000413562010177419837462666856449785617\
22268477825257353278059039759810329054033776912918736341976181562558178820858\
518292025869505`600.*^80}, {106, -1.41400126961340362701208085590776458040428\
14659981928453374737385977637045261165296408723595728038383481727124525989541\
43712749504091671882827598562765977845149280706406446684787935000569757547119\
61765705650631398816570994862828163819838779939618073098680882798961167324048\
11918205607491208107561067785910153738433469522677172820232348675399530507612\
95518369015444060714040871924334409892377422270145894605997352275275932920738\
05937838371066635564132603892857567070955586311080128908070926548835050727871\
46723772536840423279990545436350277519141006542391342635095783203242880052175\
3952506737178666001`600.*^81}, {107, -1.6951191238841402347172456996061231786\
49587018226101345992901222762663298252523997047068531707651757600024672647230\
68054596823999795564949098948346021558499427727664991427899655658649316879555\
24090248026942527509978283428107948160435700521986037179802221459705587729217\
49494338211617726558677682002935281463037569933806078454883235146266953410094\
64534991980949920496820558847439434359674109485683043165333028314152200532892\
32861811925457663833485693379143029019273243060347746952784677266380235537778\
51629663087533721038268208011707890932090436504265799263362182220804450517228\
49682069733245074139062`600.*^81}, {108, 3.5673865177615891517274638762370357\
24239609159064049744735287627505169061060538898023577125307773445921478628213\
15971031774625417878868114500355768945418669899158015878046603754503426466448\
43506605455554778308627477520999447182639413973178448271637275391723109624653\
01753147384638015129003295625545884640688519946738820684238608799455816650012\
16285668375203108630644770246000452067403556273238872807073634423983192002798\
37602679818343636537159021294840034102410571451496716790673276507071391738301\
84954676483887354288304170955414060789765413575018758516165111016474551822479\
865069152457575102719002`600.*^83}, {109, 8.541758886576680440736398165517701\
33995905610866194057618431230499860267899115736125317861790477964526177305179\
42861662354805916053134913571557189692872433832808092439260391079543462313285\
22156760619918160596115877088201632505700366262938540121737837674770648644730\
70350593139602895732340796738608700221047829062612138457852415070245813302776\
81542344885306067583524096666823696682434566548839691918086022604277999472277\
77780995349770867493221071081944844479340080355231380209499284693677303514157\
08456064238554735763326916360158810593855114040683098189849902951499484179697\
036890965594886686453309309`600.*^84}, {110, 9.135297475262121068721563206944\
31914168653922203501937664238611540906754350434200790570601462298969926154694\
47068770031029764140554059165899035858458875897953813385701879087390357151937\
57202499975024194068604757129941260634885266054931922525713209641637695521753\
03641343248604338599651299301846860215223151644341797772071437045553634485309\
61532142164566263177105413359772524937238936854281938670984502021877528212567\
17158255653478439071427184191590537944004189466461297757291647190285475969114\
54558072110593218510526505716366832263497844366804423478703264402347355111237\
553654401206338989082055200764`600.*^85}, 
 {111, -4.2093467759191864034637003776401056357008951924796096668134177455563\
53910896012317518743653915145607115132607464644358681141992744946150197769243\
09820244608945789781269641981109771243418037883545776402613154236296363979007\
58202156352862465511830289626764260274603042719500114195968456877357695170508\
35483510094094105737664988987421206582845719697713585290052247122297385475422\
05778750846654664879663163086493386693824705450351770432595257810901433952310\
05851947056139940307263504471423817028734982374120442745714660503009699808462\
5919162744117479653729032731682316458871825829019568267993058950394607`600.*^\
86}, {112, -3.727249239080933594537478030830372131269944644415475552095763624\
47514951639048313694921044112827683784527036554157726078678832740561182088687\
27494216389476256414847832881470955443127053100591423595989209889892132737852\
51032070299608109927148615816798540921345405069475716342775587373845433773839\
45521667302859109742284436621790208097194072477086973781069836597106803006082\
82399436035733825862844727583820166106807652772433636667912634335195766936662\
29371577923498402438943947796881784142444142364629407461451221650584977121945\
69211608216718735388725776354473867557041898600859668866640125616400989917`60\
0.*^88}, {113, -7.44626956714028819323655599130955860364271484116495919742449\
85106117619795842303600116544242562644480424178225012674477762142187030861628\
87743816811217050255242984549818203478166847643743578048101716018063253131798\
89531135852234095559148617519499912870215181814307283840619224712460900621580\
90870393482432931455209874330783958593366420445397497352079235824704763268827\
29027916693861469939979155498085390100628051487886520304408281431806013642822\
90854104202881710094134757077089149284302535699681705684112686580177370700441\
98567731265903984348773477153802082466414835860098002940270853117108515807091\
8`600.*^89}, {114, -5.9751083799472912231500845136548797983187699969842600071\
60083641606312530757033102134578154412137607819643918209583060660598652158880\
94232478323363846925099802644059864353321829550675184873610337779474278112645\
55446941493153366859903164128538316216184587324435806716624487399637655824750\
27449057997199250539110751021215751252449229433129797933456781694752750224780\
26555370201428460088699987761356183017800097453219777916051374705550641331758\
07147789723269148796049456442066478049898680819848399415713088711747153151015\
49097334696181048994508652920035795258980049551778073339423876903600479498194\
32148`600.*^90}, {115, 9.4131305040106218103766932456077005264021456285035238\
98313088236678531987095793663676844459914928871070362803571749193639223983842\
59656364659666397854446212931581965858374941794749133530860459146861219397261\
57973630694315592216398232202117295967081530905279621489642424372908268797505\
66765243980353264637089905688730770707749447419557767478244302571277415154275\
64319642652213787093124404160393499806140782797997703275931365774437257241274\
50575200655878076306194693549319858767561562322831001867472715472090115905419\
61392642687844072485690611865343214701242940146719426459032213885140211158212\
6059773`600.*^91}, {116, 4.20018230179751125684147627964604414025859566722887\
65747057490717891512316295706096120243097846655917491727271603068363881877416\
56017373188510112036242949755674660900470910336083301299271022207371260984008\
63177920214825626651726861362731509464278304426100877846131657201218593658729\
48311410127426588412395601803274546184709058122866855603703877786311238024926\
97453295290786264326449192280030885749419171829123457389068414802356696385360\
14740255513305785975362499119060637659894350682415752643402081712681546703338\
64677136433569402681495705926222319143473870243211171865261063285461915289377\
3192368824`600.*^93}, {117, 7.10027718602896346218940372674040532495291277277\
31153891229392408534871974297019707989480126754740635612200860557806938262507\
92613423055323846072567471440038840154390167332137284457341376361468712632674\
32033465459564149567015719367844533872720836651466794281384938091823214596160\
22332282772146033907259638263488853957159020702912186339653865461106576423158\
27400285556058605098275829090882300063808390616077161338371150212328507951371\
68486055814925540023791522959852082826028593775680768849748807207524791738807\
80775855747383771891322124083619419582822305471583757503114172833588006512911\
3152646416677`600.*^94}, {118, 3.31247677210066359783935555236740106835120142\
56718780463516766475180907752233321608726510418279438818297136685561162837214\
21815235841209367731671213125282213520456166341063556770978179347741688719953\
77495495808750939304484299981849865390218372317792513089779882965068551330323\
61140351675125565370362352881659098817524264990504434348383846383298835058595\
25953643647229541470193284324353913367389788867747139649826477593066522186001\
84517435409953405306419920654081613018949964321108501653701878971169238654711\
92313173367807454033960301981256465416528174275835979679498724963945037657965\
01329734525495`600.*^95}, {119, -1.604052276087415473404629906551227660164707\
81730937751628064768523307732977151709331783201347285018158565635120368551359\
23322253858938541873440517577078211922282991605099331704890412152044508351687\
07829978662427963745660136840305055967517510021580817082098963359385143222963\
36162701938260825120757205978711991677577215102559352320938712139276156319605\
42953882994539636546807271830833724288469606467168228703826994454460547880341\
44843054820263825620032416535046210114107328894622737803990168514014682935491\
20100728032838650102264024612972987748737375279946149475169314003038823778604\
895382418003344066`600.*^97}, {120, -5.14790214181233094458796184316266881392\
25526253488114567498665595237660494618924358414473250256421795903825185872269\
55553678589746478681906524196074267490934479164348347539627979217757869920219\
53000116778287642279200629235875302172485530308420247021579128050903695901635\
46572337713758633580653146165976406404580343253572662879043867669514989643667\
14463431552094258654782818639620243438602253210158955757510884204576259379955\
00232520942988013764267406599838901327772908378843058325244281862688978307244\
39189490435700654353811905001063252739678972921786996466587306290661685030249\
4449795715150601914755`600.*^98}, {121, -7.2749562112533135293015459755888391\
05087384231244136334450500515458385611663841654798688256641137475261670231427\
20430531975840339600610579920731934723680541073110763813831105631600640393680\
10485478319916398346644259716868580070668160143903588298141091548025697754736\
20568099820325361049793546528010681912335003849240166722594221000276715810865\
00027995883685098588213290882857059590817535222115127655264129129108532422151\
32885859803768964914684557588503936733010944813699139483010650515293839338082\
82766599977912042805103379637724920277529557734772334640345720407944319429589\
07813032317755431831246714`600.*^99}, {122, 5.1413060151185138180691324145704\
89991910392719372785894384213261142166058054159685113314749209382476154437427\
72951712303615454263507137451990718188207690423077566508145855118078351236366\
10889752637873774920532380393044535131516406484259634739399528161470422670649\
62077437779189547432119577888719200421402379568899746188856933062114742296450\
18666837431439209623686740821795376849167338858925869289488732114214107804949\
17861443919349612621758911470455992050302538612577531197371155297131766756812\
90346420349577755694749480891207641742396352476274020345131067907171230894291\
57590340300137336750191806777`600.*^98}, {123, 2.6708444518198668318658426510\
27115148363158148261658819637169880767292880637022265898669838542193898468260\
45373598135537900975721110852626767932041392325314589510628072048653386522366\
66966137334902696756133843179968101069100916944494517202916959228152981290078\
62099239113359411784156363420447035892538832136329336614080173018145891462548\
92226277060497961681119921770354881535059611653292806702891875523563533615118\
93033610379952511205569379710968006466813325677568923826315811664743106954496\
83282305777807881752430112063797452307325896715924889658435185328184608898077\
36884460415637785638024667814979`600.*^102}, {124, 6.864227819915681977518207\
85262507813068641894302666080097101430631911150948300963254728361402730953373\
58706641245366643001252703917289471237321508218375125140562099597875013569141\
15447328826729316616147023106755274336001980466301999550809295451798893548033\
92756244064370472094214245227206589400826189706333498760337823946970749994955\
37616762803351586740758407666199940846445813537876350417732516934722697946502\
22940343312997726973460777589992212264478190091371531251267389367124772426954\
13469253651915740710722676877211509787706085276092274088417319294276407929705\
89391587699070648091213901722960696`600.*^103}, 
 {125, 7.74854693439418306847722663095685393003704623984543723098257684203509\
18206632420253021766140229687593562642833932579032626957866513207933281038141\
39320999951831729436495766616424825043066155731068376902015572639460479026365\
98025553835787949573700276245063638910290430141449574660777648396340768680568\
62296338454076213541914255711246467094436897355481062256320716268319968960142\
82301523027421161896589067541428006701379324281852570012238228923106500614422\
00703148983756504274808985179256736153156690651361090564121110611758178583272\
02158131430403500105197323257487258497545612971581610114177307258911`600.*^104\
}, {126, -6.05717293993573273139946399865590168675901040087887384566386489084\
66026059774048720541728085261844717193993880134460371291603698935421002939575\
81704753578839282056377265726339297009059751815673098394831027556977194107159\
21991477600425088944715598075743686592431561642703340158526962546667864588704\
16813537143088244928034763471570131861123264275593595628273925307174359593052\
53166439905298081285890118118701240508748928370612859778193408642791681300539\
09426024164538516385070425421475998581459891199363513993859149534942753848572\
959602712457194358955125365404000592649846867845144347126273168954922668`600.\
*^105}, {127, -4.623568950920099654018611165225560972331487022321564524589338\
64757458625474205560171328344022664890556488046435099684198268098944204535795\
95764124973744033071861535576468132930036541950190617816029052341832708041884\
78108318057148827902889864260298567548906803422236185265859956459331472395931\
85306692530341474298994419657021827757978690263906443404899797912031501627048\
82209849612471245302068759528588757017788008684367974591606977131966366690675\
32003504769790778333066744583905653819137246511461389533061737918433876351729\
06750277305075801546311883972412673903743098708717714668089303065606601322296`\
600.*^107}, {128, -9.90553020842191698716045257116804590738036370266978407419\
23998653812234628045721013400432376536598338446448213379014475904748315246968\
12602181006624743212200565222802428231015330031083618761589756789442473410044\
28888404586211561415896566709515488299341331472808062900109886332528716859546\
44624005498358939251202617829997294899994202517884381998299552782897851082422\
70255229265335225238838149513049274267193508875416238768667848321754682574580\
16571502290149026084672884212655292740131028306182911503046283672463711598088\
09762607104477195958348219287671030898046790955267108454939665572514048657398\
1791`600.*^108}, {129, -7.943547356480987489395268660301737321942011028654260\
70273657377540829676076680589751826846879965463592693873278550848424844772267\
13149720284744051833508226020999777885128347136091561627302495505946919221872\
04349804788205223267561885184301201902395332520459116343464988713421274688705\
14396130385526150430445752316129480817357203582270096934639093699582941214890\
58176028219130162299451414717685641940313289413447444385624915468258485120057\
57880424129800117960221421049523379418910802839083104915838590217826582251563\
50195262594353139080656267049352319872161359769766076784054304770458448896833\
318001487`600.*^109}, {130, 1.90817419471286528324615668393166142178447830084\
77912489564252551967461609880739910867744457232985869430551020819884853650441\
33089887890767127422119098525817247521299683142454681656655275557370044374142\
92573238187220740879155196665419287003599429647502466796122571942130758611261\
02703650657503431714405174664035114204031748480247433024781419234807320018724\
65039204302459992323461766816367075495617134625043328167265993553916907369745\
63837384661509835492685347590235060627681544033857043944534555762531209579377\
60020438557492823346599579358505557083143950025394772816958333401851096642631\
0838980129419`600.*^111}, {131, 8.5056939408016910668882510408986143455205252\
77612372454706267555231291364555710790270488301171976464403018438111902256299\
22428195590696297394614633610901194188320916854587206259726507668426671274320\
26039412736895936128332280128787579201520215782531239967989078726546533865645\
77638829739762656520179471122953825019121388144702171528000650891527452174420\
68015374297550709993096002204110084372612751337639542786531704212585556316823\
11994501232646408905377462265777715691940870029066971923573581188642579895728\
28691577706504013689295904337452226374834448567650900847841402300402329151675\
88591487354561207`600.*^112}, {132, 1.529954619643050484431072148683640058219\
67497031773251365348844130508777331509128227091265381983276459430678046733635\
15998853038580344371981822791736331876634088781543830902479995605476162348188\
48525278617893477517873391240327682964739192655251699834978158883268640529659\
10677689561759399042128187499084914898361628427453488526604926363787292150909\
00997945220322244600405670134001518500843747612889611920102881304239969396768\
83638511857712913675525103093893654527828707953716360020037601470692965883260\
96712034885008445906677323443923568795523408136582166410879833482539823907994\
182150679923512138172`600.*^114}, {133, 5.84091950675424765575767581627276415\
22876936314771953641073500957879094836544363363290585280514763973199413589873\
88782158359330348619577339681739158581274342008931225161037513104878144197780\
82327748270486740917621910329946709366689625599656409188564942916818782470682\
13410153554803413683362788472969215239252794601248277240839022567491841868468\
28659131978201451278247823625663311000073818084966013767340006383439183979417\
49428775867965101553918482175941600684483285827773972040081866079665666005535\
15357213860887324425219899842478394709718386785796776052623290802391474242195\
8822773565120898162620124`600.*^114}, 
 {134, -5.0398471678709230605779313946278812840975332882485819795626638991976\
62284967114150043807664677593832736073008398592380336747007252136524887507545\
11140600250389638471951930692913706981234343978918385834382147092808158395544\
39512761031639404001747544843241316047029350868575832274957236348574321561464\
88404454498808185377474358316460975209423120408606618819146413806168551543199\
18964822094768145618378333025451434704348230473183359176372070538910410298996\
96003998307752934195032234618219425272414665793413797458040604315688194400716\
0697830868436327162149516670178320917958403031552038808032078212872304`600.*^\
116}, {135, -1.67493265440466407335315442664718225127329501835856605787810734\
33268661663142884841260005887723830520160871309240105499794888714996579715985\
75708014882092328981189653573498780059458643409918758661699916860646674298515\
57742544708858782784701594299903401332873210146760432645750095513194365864271\
34015659494818740736602997384593493373837792495007802995089292590004334734208\
97959342890511066087543407147933036811008607905707430789317344491859805669595\
99668436159647327322178664909317503283432373750466211279131903955428748703105\
738790639984815132719311583917585143718729864358229751905954791559893760826`6\
00.*^118}, {136, -2.477864334387339349010477330815128725360418824468866859500\
99954864493689856905123000275331866621248889295309459828184425925988849638605\
93698981294883674087739572768696720914049362500092003683813877793103695781818\
36827222248354603539048953351553768879312205589006451190497817552731024993860\
26833957590112615272210753207909229268837058297488257569695339564276381006065\
56419356670699109219288283011967889001797591549384123307974239017701540813269\
39537127649390849696119657210069247948840774378443759036314487597226713118946\
64796404123813997447155001715825214165008912968580741985027683228335543169360\
893`600.*^119}, {137, 5.72562683955176946530563507115530668572424729354198168\
08501647963820840605853011970780580335349178700261281066741897723220695128257\
42323692217850838131938048283702612718202394687159068548990687787654802869338\
66533865999147591908945462718672583801836566604449428926203933702885327175365\
15931254059926859787156364351471407684359442235820809657945229260063758677796\
25846064131815221575319496536066316941748589612809983949120407007579888562012\
99775053588506432127086054629197127858281597329771817870641096852792237085481\
57680524997744646768752223053031910278471636071701860939691858206744388268223\
3233231`600.*^119}, {138, 1.3120584699545218157376401176032445528142233942642\
67168039302939326891286138509675631719319827036064709155613009136317243797458\
19637494952667287103456227121675261472535531913316922503965529956232066185439\
90832705171423446343282381010497364926149788840670649265714461808644308564214\
69863938477231406995293099046152479974533840683465678949102014429871682453224\
20524102946235794406657968361497062381206761773028131666660549381034280226454\
86021217218580790743578114122231808716565625297931695065934898854523540251444\
92603890142756204691930583857344718784394909205060637662851531077894151385113\
99284911214`600.*^122}, {139, 3.529555823507177351438270771442982943988992968\
10959244835072104552297251717112950987618735604568258700786471874430508108894\
45164212686511976355438075071756124198748934099385401629362963762207197541009\
71817689384608171804591811709735138573096552820231620903402746174825739724600\
78171042267237479470021836013761971089826581136785846480800917020989535606738\
61154569688636262439148300963486573508205344471315066749927725375308213963194\
13660151246017353959819521494716352790424925366491085948439030401034507684055\
04718465231656200597948090083707213891922843820812251288003697691084561587271\
324522018034401`600.*^123}, {140, 4.03491317867990902949972279959849180607830\
52988104233525763271481215457289122634633959461444164577608933728448420109498\
62612496111175295835977459524916033365728681514526402345350004226635742467965\
31657510538485186507200102812633129592322869416753622058423075452603235483161\
27251259240759408939558085061584711711124756220013731213236511229115804335272\
59451378555245178338254750965973139770519230257725335449331326453402362258160\
26270570277159897667333467079596890577841494905455763879966848094904255109167\
45070077121465416955119349939243522077596939111004121492846240380416257913124\
9039179222550608417`600.*^124}, {141, -5.231731805805885172149739477520494538\
64254539554503553172695274873692228458294797278542291575548208058626470261148\
31686642381173486472256982575909038322897691470772288407131307656961032653743\
39481041323841782844322109415756707089440004553710689995913014855059112903920\
16998457551290794077138241837693286959114415985669072810390335531657958174448\
51605499639820173606531464361487821730113255233174568578314990478195758894133\
00540976945977339537400911163390657256384527121594345423540022948773762024177\
69549810433666221831321678967854835343453422443944858403036122651257980127267\
700497770873853377553255`600.*^125}, 
 {142, -3.5296408709231939991864234359674344758896630993455319660589624452026\
71488466710764956377896610246809645628679247890160668935915925116444520999446\
69425301732000547620221692696933763405721025124753344214193491453420443632660\
27039795828836988313645951054164436753641083008044296308188844381019885544739\
07532258672490412326421377143347676635187918877038861336927624520258925287359\
82175871785287759050238295077812522250480810602199766992065401757619091754334\
82856145706155012857642915022339953356872031205680709108624673754919100734246\
6009550984649510848609402720614717293772937740698373572729857743580205`600.*^\
127}, {143, -7.91154026994985261756131989218270866344569060211697538464837887\
57869529706050042385275500771483881970070669175176283176289944445263702602036\
53181093538796074670044867446121427926049568521630954310323228679298575602784\
87598937398980077482392090323364453284351494177371748720737205594013399484926\
52925149731597006596333222214303778134602733097188282246638021885227261288475\
44936891677389596769876686426771872971104067805968661693563656035058526100469\
67615241275416444098542612969788163548622971915326697012496169466084846658724\
201635206705789867272424225164843349112294283231297326187995446790768273849`6\
00.*^128}, {144, -5.903384575681489842190765321647156634914985199424685490908\
38738591184102411836556354623383731989626510413493797209527923998990942071727\
15889751941129424149715261201905705057225498592209231130779966619484571421554\
73473385114082312356674585516959034076021570885774003949845605472687223362077\
85448683921997195684501931502932888185910391409247332380031736648395416277648\
83055514882697246050627169373086250983917473351573914829624651584949381926839\
51596708427586574190151394499657520108005444732877487026383622830921025557995\
82827420933828725335209470491483885535671574533229047380971072225014903915353\
24`600.*^129}, {145, 2.271961137644862581203667347909716567134049933912948267\
84874526596139239678292746400595455231770056196982101111846863183283004317663\
41232915829122175941473579712521320071893075667448038551017192365058496041793\
12689309194050394476031867748559341126026665135886323479978261532602227847999\
76649416424372590771157338799728571953739003977686307551814262618113845945897\
60958905312298282202120671318617182384009604387395805175235992727567646380937\
37660865859946067185051279885237084168798640729599695035235157852670015531099\
91095637758817834779287554290490891270751475447935514591726913409605368742361\
535539`600.*^131}, {146, 9.98461776605541227300171934954227148473921035954392\
75676784241875655136399282168466330310972385709643423004640141132027970394843\
42529327121216575189297886487498001059805558255597099338552247354782584497456\
31239168365804078274982832320054150910859831826857082323715093754037856223930\
95584783163930174328458591890194897401983752199934837869434875967614068207153\
87093176128204780083468577775060074192458917555765435715651641549471181155669\
53636162071322929363143528877572459341037866306051280864618823074834952844218\
33742588500338303391915268532519319650617234556363221883231845223721820988487\
8129438715`600.*^132}, {147, 1.8620223590961481130287057227483732654708233247\
41256835259434205858127804646776664072207618503365785531210975406776020903855\
81084767543037419878508063033517096420361973309310714860586039491885352171176\
00418888504734989155478142204284221415260664831917829361749695214577754711287\
90078568331720485779705531335118424353088963697626079675916606079561393727354\
45678586435428904639205698376531405357173738697542936592940940510409829628277\
86367422425061407892135925192737947361038800948235043807315840945449472041191\
36769770532998325001897762622002233038910681390729918972663604176515974512530\
55561727166077`600.*^134}, {148, 4.072293728882709324014419731535301611842236\
21980129547799653789190297005277233043085198656030796420328980072340146821664\
95328234919757815651863650933118600640798673435191877940822747779181702251857\
56909025344640074022109914402328556110395214124082568191002477611647359592932\
36373516113754200064513667526630558285494018603631970037585794247434514143796\
80587493835737227130253299393450478321045216759929270516009251064597761441196\
68609315680156504017846358517459196115227509177298598438457810588277527069734\
44851871838278617551332121702089631696170232629130764149757328398102501365447\
194406197270502858`600.*^134}, {149, -8.8298878404132174272570417619429862848\
83330990643952117787542173374472283567731524139883922599928737909999357499387\
09882053901569627146045683688379224752098735397944582389422581490100338441574\
42497734964143474671763683521902715877576712031551449921401872919042652864378\
67644272644903386610360760940757611747311372739066049800799687267619584148939\
19686486809399294271222141278660427117708842276744501599239716540036318669090\
91205690755190679946338532234008136295126463216465132260727794395853440852675\
56644990187620276810950003267932034400982654369134503140572732615740136824149\
66981158462419942337178`600.*^136}, 
 {150, -2.9861815233991305927732174591813076508578030238022764785081720829667\
52737463503347489529714577500080445601439210966518430909602260617278847925568\
65927572749558509331173380168256019253638795718054887111694326229158245022167\
06519164572321359875671393463016290229445420111870411071635255086057464741641\
71044838902320613488069710067702543048675218023868497092489801814439910802692\
68929857385752766629534711970010288444143381085709510218124320283627784560302\
79364669093822138603907507369473199340699364789440008279883771682254156334889\
1658034133823148564594898502118123435989988282674032100905574304141907`600.*^\
138}, {151, -4.48518827811402568803989711028871662239233068201563694506509463\
55898267116162589348421076964676088431372424557503056073369019428499093009366\
34294190766832271567851964967142770233805813793779849782064109057961205193291\
32378800722613146339942836282787349566086273342606717411904343570076578886946\
97140231054729924290086250972407574304440556645238576940904820690770550918008\
56948384699628641968506266940720667644072226744588214835458951838685558369781\
11788840240782419533937005003624366043081540417218240283462047995198125186692\
928623172495744873526430540583442209069642169395621678379213830231732074645`6\
00.*^139}, {152, 2.6445567356591921370584910538281677224063844603293057861518\
51695664343379474359511031724760593322376793850751372012417397534607762902391\
05041569582521862178158920592401402115732026672023504693517087397182074969628\
17929884551337106759960598238753968473133998848580974161186230872288039704307\
15961524598285171528116849059540040908417749375907378150157988872125737592545\
67309517868870596302186874532253720862335373716204971362396617672477872750106\
26903111220741480170193177273692943905489679288809951561649754279868800785566\
52823069671248896082372088261608078058847551386875360187670232189334940314215\
16`600.*^140}, {153, 3.411727707476300190748459248197481802662801855701004557\
50950831288063642433920201363071490182237348095673401268373345719462900811468\
46835488344182527338066550949057483925306842408946043953084506175244530197265\
25977215185796466043805686543776024164423326682008350703413595318436250695144\
29480390034595105104157279259497247447073431875150157894695811264476268570124\
95890104245764381583217273053420311155957617161908795783206543597147036485978\
76193075868761589913714821920103499668527051237012763300911068738222612472789\
89618088848938664433356804010443817305321159379043036030939999408727982529644\
806278`600.*^142}, {154, 9.42829482999781866048062156033963796181845932806835\
29056601517911253379139305372455436499769343411915075857775332805736634104530\
41454440707491380825104435010730106606262780115846280801978493552362096719569\
75767395825301428545481063697474519256152800138758741645591206204214790691907\
48334984600056428040882504075648025371826096339839972037831817190831544452453\
07692246868236441908593164222804991736266055184920156601976552271797272246360\
68063722830062700553558919284743586052790851409490314772455652535003448612395\
62965367224377267182919686130252796109835687423300779622023022892694451911410\
3228843852`600.*^143}, {155, 1.0436834959395825559142710782393035173115581977\
44224759124370231315981358590763262215073723522596374404550923953348517501699\
35748247981555773417390324362385118968497871446289371851605826330529871032879\
60844569207962058021184008007721488141724824756125694312539868257165693620113\
63210555274124194392307563407443141314757424195345219413199190401110497080633\
66000548268270325224884301001109304293354772407922472739183301040962368547332\
95284466426014421308003414533701552548102940830166143435036057351898147878985\
05680005879858041797258390003718462571081537358458126359659171367898353360346\
41698783997791`600.*^145}, {156, -2.21880265105927004446433153716308019086090\
14593660980799104815601202937670761755360358745019249964522620646687755547483\
85965794094142497236689648694819686902981002166612231671264910889421442701988\
46573156059226286017282430396983220970731816065748519355026339761206712868459\
65973187783536430387888305456542590216083579078436857839268534564782642248207\
62317596300320279354846375392301532725089419731160018196749652856566959920430\
84052274993485095984652129808293984207640177076305479714111749800550853143339\
14963690764905789765459541179327985634424172015375771619245522244077505775608\
6454377814685191816`600.*^146}, {157, -1.356999064408839130495058773701180670\
67612365905738338392119181458761955536873060964681109709670165969181808771049\
99677158987312885177681519487459794010535780357606144870192395775706413320098\
16034762997239182572526672843814968003995847498763369867168495820642500639345\
32757543523385067187855258000604017174771793207297844790613292582092051337113\
49323115349811735239421671913687335892341303161692568971731219823163041078149\
41471938077993282977186500035766345881653420923898233408548976354848840480209\
22566635688061431167175252698167733165441657696073749025942233754606283801010\
497026691586486523481653`600.*^148}, 
 {158, -3.1186188971528253242622066801711119048603581126632470702053665863638\
17384113623582597726022518095779399586929583101354664360855655006265543499809\
66010621828655183435598361687244481952611661250642826823467284052506401969612\
49865513157976210805217907052429972481066983883429305545418228338470060593912\
74473603734767278653179029407222830446398168211428382902064470387887331960503\
51292797270970455323561916977593473003239356339801232719512532641007711713772\
59462089988235879902265383958324792550011609775918154850237878378545979749728\
0683124719828703023095844348447850704482737294021345959229284543043517`600.*^\
149}, {159, -1.94547650941503828273926656001603789823275364102960718923498330\
68322199765807529995284645757153228813683177406426975251217838100019517508892\
99327854099304351540805159485788750369442400725975344828334515597113858642028\
23898225033782942563106956449883048483853410204350728691090192622531910288495\
85978969589063093763058319284014043812084850249074328151354490270701867413125\
24431671659849825379324520315822073342671177735967326546116444503767054186212\
67549965383937483442679034723397090606044033206422890377390834376210820479598\
467860990152952915790488856462266458925990654317305773140225789081676410549`6\
00.*^150}, {160, 1.3069230741852240261425330336431407190042740501088879960579\
99934778811776352001646459486180083761872410818014249366518070526649537195956\
13078409339747705472158361601890821476806276879516065184502344464720619519765\
39520018969305671001817185187312032433592088463457871248361853974317684333361\
06650480009796249059614979742326414240455230720690826429010838244097094185405\
61376820542790676209594602632382102974115199727390085380827478032283949499870\
13712374709564082839544176504573752255420118316090640198312051233853742451523\
84095807756551007653378645878373688231368048646577845200081314567465328776691\
27`600.*^152}, {161, 5.629730520258876795278365992098976217666374536801682648\
90644750800303385607172870939783068429927816556432401524410990166324787049191\
32107226463533350269426766521778245209556972863326286037488941805213754569133\
92303856027797399060459924228272737208144955045478425025334946055589797577414\
92472319747987988877835600249967527698448724750664097754337824789408959279743\
82026966579324296057836769602026787037724062834823545845637937945920399718396\
52621157678178287668357443051585572711701432527328587319780089813660936529377\
57329888163858548301366640875655644388018022437710019557895718480280454582081\
096051`600.*^153}, {162, 1.06324860608568038937808280197772717001674948228968\
16712233619016060958412483480224998368919437926290423986645111729823282593447\
66834798937974685159902214063788751566953278796685052729371900353440095532265\
32171026894435438088890845814084712904813426188676957446240789429350275709248\
22187864353098810159782207973364566551046505092004562446739995215386313868153\
64173797422682070411617977167298957976197651513365967241289687594378069420801\
36670851328053033552961816864356174611413273113916661539000140226932029705134\
60011633711510007481194237521795242630189200281610291004712915193766992992646\
3711935588`600.*^155}, {163, -5.013630897967699729699755800963779749974658443\
05705529958813474626395743684518936741080560202112267834425920121716789868518\
31929296128751030610243226800955664517865910366035179349713597293354976489642\
84385929018745046487611949645147926651186981367099281791237751499344039052675\
82065580771566273181812619355707889684971769340076804820931695613290523717216\
81595973335633755909673589919924777276522702174656028160036629622183063532547\
85827251195951316143361916830967095983215842513365708260628891843851359261401\
94443847752924671717403610688168939114108570770830024989703680011508298637216\
032471998260893`600.*^154}, {164, -7.1892918348045561808954320261265555042482\
87092472520384196830493138015089783294987104190447870453188339010801604060640\
53483506437549786002945431455763035185897457293382571501537888664098787916725\
78308728412554195122651794172861873134315487941307490327751315270341191770633\
05305626879845954497861566319597607652189554373023041674052794624148630532174\
97906310136110479094315327359550871389007485728098252379257866516145888087925\
56117178743726071732689844800364447859099489541327337515353885861678392812072\
29333283175992386402254951184381716105940109007816576858215338400418669183757\
5714911329812500553`600.*^157}, {165, -2.444209145995811275534510671642224917\
64076570133882489629396050670206529158640710190628905871671826572183194861990\
73701832307507322089273650748044515824623420821388399191692611756803869137691\
97480447168090392980454273117985944099019397507355019628900401041143700467332\
42719327047298929724067543120179883181094928897594704304641952757411897385283\
00598368665014334106447791275787115818005090873550858681233262858654518338627\
40591691901620891254428858360591693695741016970192616964352359067159403324176\
71532597592577527595380399799721979856722342442402964644962066363157565213292\
320031232414976953430706`600.*^159}, 
 {166, -3.6112573397902543386997341032402461753955907721750714420577949145941\
94496863153771841460907367157813931281160492025211448993392753158528504847579\
67807475110792645812964834046297125227499598116203805285621035637597153380668\
38435803749983835546458371682569217970563043870189609158005479997679226869478\
87045540951849538700226157145524721522219862443557010866723083956422586165878\
75236309571022470115360724999255117825245300740612864604035839387495239263602\
25899043390722667724255809045085038086239907446316954176629794798729204518940\
5471611857012144963817892981865665088776804044889384283084976698941091`600.*^\
160}, {167, 4.143172344556727698459853498769207054803655739004357856716999103\
58267699431287703545406228750887570642997143541869474950908777520558905136232\
77582712721204941421382128682616725902491086447124400084110988313758957010499\
96319716269075423498764667253187069320368185329042704228605132095421531898662\
12242945489614216153543392893099193524592578777742299923465832178080238815144\
00176028059297434958744801896007877166485496661085258925874858692416962295706\
57040669024680635008180167002487616051990155991305739022866131638615516697641\
55294762599230726194131359173606189005938952120103868179934947455142247689`60\
0.*^161}, {168, 3.95827079953069547172892277183883421247660805856544390298660\
78943558518684585972881107692632276388810033671411428612610927588889126725878\
49927024422185665514794580283684116133362107401509349340456353343404234364227\
90613085383550003732784812226139392658717973544909994657644629256459286598445\
76051389093902043752107221713117553054887291712135125682548726524360618741866\
62212683407908647288346081104743752552298744409472511473437213750086696507740\
42868706146770671935336158842369400073620031585416457347694306087161833838110\
97636293565687034114890532441631914511103407745359673188942305070291765529563\
9`600.*^163}, {169, 1.1069466272157460714404508762831632449749292756214095896\
53963693528836951069688591647894445064395978253678551326868963553241664032199\
00422172447627199484286705063482346386625372620853469455711932262042850302868\
30860948067787374810499716588314561911191826896461698567101939394578743563646\
34530081987618730087492964263162186202554021588251905362766270598439334287252\
40683427059557296671139243226364212373688741670171599465469483414633370571770\
26292367149651660030795548169491100825935321709037236462493353907648298305031\
42499172095046323312564300496513764137313641975353208120490249333459342211907\
22451`600.*^165}, {170, 1.120385679346408082638894585024764739411634369322532\
84479731814492287582577819397377241422381569180265756032659540857701363975056\
18380054125877171430794873927306847014119913145290427971483786732244654145640\
10279500783988287928994434063144723004375056659935353301298195561095695210028\
44474257158938076391336308048463370984386227985825895521057128678759365395025\
70326515588559824135485411144347180903398815550367128124835560442314705926755\
78533141110104118969124653058645249962896413124527585178757961100478274692609\
25009671779516833971558315003688214789994861107209284935964962840125521816840\
30142009`600.*^166}, {171, -3.95479922990995642112294848245612621334482458520\
96634375952683717551596671442544451443922393011265750760842391734625860557168\
50451200526948391922597116309242422511653525128712420776411111877011895599862\
58894473234377033727993253637938829234352023341199367711870663523453437804005\
20268649511932209311073312514471082736018732659287381977313688220577938959052\
65067247452338110778020305344167470429038183396354552448780072932032091414941\
06854473328044752707335782207366781951022687088218632771818883562005538530711\
01153386102390465769721358385490151261420195384865109571326632390454392289369\
6999226492345`600.*^167}, {172, -2.236857612478847025269705603348464683864244\
93419816638219038782286529065194154483421377895957334831771111805130807027193\
78242593102840585952850697863418891280209804422757669737342836227521324734399\
86328508274739344252950477378898747061965329028342651466241938592578442593952\
20026256212611460074258019010689024497031307253270563868014646376490281955498\
22638480752822229310561099515314636352007450619644227506622085320160607790690\
25695171775445219563194650972264257322046501626790345538507666235806502496918\
67830133698024933916522556012437168737200681146197051684931615895406143376788\
38595063485099846`600.*^169}, {173, -5.17663203654954620422269935997595162831\
38643186912195802928941301602248969214894812851934905556833915097147186658974\
15063360668254453613660521080802291044729706510845166759121793784700023782920\
95514327134094099163155151960805123032720610893726132523130321254933467050400\
47858840616888796788685026077440260333388204417512684718124059239297883226570\
58107968116455374281582147072234417113273990121242864630223789243791474928422\
62525464288248360049281581416281751902793972201316239240056740160371154948842\
24053643513229718606296286419514034666464399948208766601174897010631292398318\
338047405762430959395`600.*^170}, {174, -2.1636334957915863095804393891218474\
43473239990052994638016315063340780674639981370036295598127925323578030929446\
58224757364531977663279033283609258496137417209374885091815147548614301538470\
03818532638395135153244235142598369143695453646684681929427487731440516121936\
42910802706881826182682235127181741431959954552883848429610194432916876285091\
47907140194149875883035736888958368940589777700062809434953720166061618510937\
91384410067938489955364518472272921588836515115051054127631703761730834573274\
71112457152453149509492238904186240298166992313279416071878587662463455130912\
7341584138666805188992068`600.*^171}, {175, 3.1105550913831497158721326685415\
08854244603023293230838218236575897310898753569147216975374106996990638217376\
54551631863280550647265897612299098229252161459594759775746413983310564984471\
16027888761465344863984616055312003385863335537479117903912857291303570322753\
24813862121189605176325736612734519646259218160783300516128460153390818399456\
89043819838823060858790229579449927295695815838324857179166875580747931208500\
37067669815506019590602980518800673611288979648416173650285810502512740080584\
88992173277906332268501621409616044591952341160592295695976466912806566915666\
44087006135697454451506419047`600.*^173}, {176, 1.309560978547082843091211868\
12516963325754110522626828412445479843002633413091789907180142713541429079252\
27604444818700443299127442884160377226897235461194660219504668719679407841547\
19504163035078473982758724262297681841645457188221175591435484010496858435161\
30156854657290611128275416286141669189821336699298138194521342626841399731971\
05396936591003363254080042599704936623698134598163292796221898334889311346990\
08827805756880270764729106822779661376622724582810383095521934168102812939199\
78565508662944263586076542077087150419001022753321127094937736667529962825384\
535656698854724925198670077675741`600.*^175}, {177, 2.44658518530100225089674\
24973088149936333924784277506324507060156837208318249827147454675647348416841\
21669315815217747991561434437771074668547816210103705962545607739853833190964\
78924365938534054826374581368513018970221605153806083989503486002256336986481\
95681729630464187928234734947630273161290188321730122480190282693642258267773\
71765754036190566984176469454776050942416982450178012386066941980746061596985\
15214907022142127584231770548167259943281033107192694061731696368937119576267\
19031332540044923050029173886466056126220650458768575869021887859850230065773\
4428165454299775509276154392908787595`600.*^176}, 
 {178, -1.1142680100519977461433284777748052377608324974780547370241566367597\
87378806377366228796920522050060255264999485793649299813412116585206604951871\
64722692463021049241130501758698638506371347981869417333053198066324379143935\
08124693560557717063644345234418387444863484188616183472891959828041263304238\
79471351741627525714630044543446893448160900802081974662433494042410198294797\
51920989266021816196528513998222385126007552760040503248213134909713268994390\
30864400667634510830327487174936026658426921369429657780250931171636177704845\
2595407681811126591485067485014457005546543924808087940603079388018895`600.*^\
177}, {179, -2.34851335005117030800100420659672124259788167109516383507227011\
89395328054130770631386833968362895443536258987557913720620684166736802530050\
95541878102285664106011515781440932251040174735712592669714735523774127864956\
43378354150552647440500250460720663781335571424184202684887380510644451687261\
40608884267878322985173974367568168710174341119893866231041431381189257193817\
34499052038529557899955510766972660931208226181846447841231793211466212639179\
37984544258959054751203097723404723354189987133735987661474193813954656514302\
139534824960243952304045036311626914974054609738418349032535987647788488995`6\
00.*^179}, {180, -7.951001570665660475403262742536734732278396318983681957123\
30303624270348965089418902760729864036755150535738746099657121373461209040785\
85653511778562328676513383436322754172724650896643280112520914034516173615887\
22934680176934959672845689892511998440472076281233057012600151947153221141852\
63418263155258184386468716332616885756424394862266409348441968049387563082874\
73660216746614027284996123112259924652470559667396771804461735770395484339726\
42681207321996645683941940020794015741456028279752713710860887961393456879758\
59299605194671247544290794172195400373866058727234278917834731393923279199179\
535`600.*^180}, {181, -1.1133400673625434250306282714231148229558812515586648\
80074002041176570569963907195186698319844915605753911404526035750579589431271\
71190722292723971306654916886837564629662649822561949132018635390804314262374\
89259678272917495389718702060028258358366444841863994317684077961090778474078\
79970507603924219196003239725231916720387685781841303482929004915023921836148\
67948034406205346245003682125625296663832644912165561443164612642773567309248\
96507271683049556715271972765099480280536415826816989616398349150200520189348\
37774763053553444948712382681335813917206856622912413004847797280703777322713\
98313581`600.*^182}, {182, 2.255411358685121985673934433370974798397955028248\
88193574145935745078102585195652812220539436465281738700499253990063368447217\
51332475105880861780964838879584353518305115694968292498568798242190838780897\
57023714554727902872419361447139476526664185279487211972201820478966395259509\
60763010939463151100480979952895430702478489028844342132586099702602349558030\
37235153083134725314547625531454518028820260656217108947388566598929593307797\
23198828395028714889463697172816250300597997924871792240859771125995007576724\
36166113466169832792103667170045295927591036820765425806628659453850527352236\
513029105091`600.*^183}, {183, 1.78288072512485172471073020544269720448009935\
32050552889337249403716709924043250260369490087821523539177943617973801057629\
40531860524008463433029575556773782694863188366193080514727279666261198904658\
98896269215516897744126845821456763521196374502956404801065810996504634585726\
47068086368079140227773399264026201825887525310686326451809005597663839104750\
33660744648738118641571199918040588808372940446085547264241101875403108204701\
01704371526924335050496824675607039408057036591811720583242797842267495576583\
27347977270491354462851199736629647487800430431459967971696350045224530945795\
420879742951261`600.*^185}, {184, 4.97903499641909944609440870789031323309415\
91465727820578821342441981578099540983726216412907875526792546879730974352808\
48374009274815958002089336686697330448660049484589550240104646677221780923986\
40752944738950064975932335966282146068397433230089683104310101470940000371489\
43876484358231871314003820461605699713443851450230914257798735998892282357315\
26811306408669016709168007189272079620296617224471529976798378203506437221329\
58278483179554422069822790956692882457732899884435210637063471039108653483078\
26503905268703991067111162200220827160617176098731978527638098366506531906298\
853953502732551225`600.*^186}, {185, 4.21530792203436825764358768123706407742\
70683071200811816903164907054805591017052625966567568978458532447028736143411\
16383755458483252112285732599389848850763259647402737708193619980627576819870\
20719272916897539156865567090701501990645807465102738154600310504266776325723\
57793653449038677706382840853565018646765090678343197338604740811241510996930\
53922518615761905619027467162818471933516828170787506264468036942178377318877\
03086100975731178437837340759211692199655641555522674662652899974777362026793\
22298483284724048997446242922811581927172750137615442982014602874580974865040\
0251204926499371870931`600.*^187}, 
 {186, -2.6106547659830348158268142441956895872489714454595234517752691856602\
78182108120606306735561675022508304685610388630310841897675100375018552271034\
64557633899712431056724381652396107250437843522424313742305759312276602360756\
59097307576122852906343532405341933706139362627898326440338677800010666613519\
38863084407936907123904845392374465597816693140422333215131620512476238772661\
11616292300924523043495005009793341005553113416442450506076917992055024818257\
75873699184325668520632603052148468907736911410554287967400601892023623793760\
1065668592755596174941819445965479505421598289879496768553711757445349`600.*^\
189}, {187, -1.38535679629593764671726766955236133048857456395167988976813511\
87247939630666968348291642198071570904749062443625915056895883356983985921644\
62249298804248098518127564089520946367329434077522272312412398303592207044534\
56654650245062103630980938207105355280138500969648994977725332796896395288163\
82721804686262251037013045915206206350194939837657068703137542589906346509032\
38149555469217421961543684026036198707205958216475773552544696318757910667191\
42545542495343327592671678147006830149400662581373878743572188386071893128396\
404612862722297868424987955325594067518433732399702373088291777560740702019`6\
00.*^191}, {188, -3.171792440717619100743627851831780949652391529912235559858\
85413813388999868967117087710842912979154136789687000187572784701488056601774\
82395513610355078755747721954890917309858013101484408584285989407635090152838\
57291313640931908615988440303626610825903977304211841611731814558633320652091\
76650218348472234166382107037210332311733714068962660285083702826848915787738\
55796024356172158627716000634653635423989679960128748895525772252893787469594\
19229080494757752454354782861830834104195998711761204242057684366371507904908\
29795286891321707110797499624628587985031132757842340097700997248075435043654\
461`600.*^192}, {189, -3.2409698033578004507640014484573648462886232363636765\
92985014771060276120912821296736488260479304310019080487062193986976758929091\
06832989951368413572619963317843211857247647439265890338308352333601111708612\
74326796971607135298916655248738603480911601586363436556473458663075063857898\
24731998373725298520506036292934451266589059825931212152505035228100721695307\
59798934141482768552264675300771876749149768373786431713951445708755523956498\
69644318996246023715141751733291484507349523394200863130159687922583570500700\
32665424971832451455245865906873289298494149259094720949820273344322248530207\
44936636`600.*^192}, {190, 2.699428676333929654736744708731763036059620022142\
51015521566256332210825240854431829490692687014455562163274558550442580926150\
02549426924928649076133414274479663092579469446088082992467096576915700471063\
22560475358223344049773810541323946149341087059948979904664165141681214316221\
83459082700217707368895044207591274568261058714636411018549187990196487621714\
20898312803788982985792780077404825118375062447682417363349556418778188547260\
23486238930827324837642557545542981349947212849342792183692708167173016597536\
78862060824598786822305169674415633073971118958382242395838792963009341527801\
015397442701`600.*^195}, {191, 1.10833041824921602135371061556085215495111292\
69778920365431872554736158485064641234754768804638516998578283003291093809045\
99102729904773434512983249973793791239752564338421631926052755158252587174950\
83401459476270880504988261030959515807938324177692937383691822135430580414292\
83960782437494488543954223371542039945576272277617342233401343819279784531648\
39638388690484155134530460587924047157884868026274718557559638277523329553226\
85692397743056296823213610835924600431367524093265896184084193559333005827181\
17390751862826289816146620589525828931731153604830637761511511185032347287466\
915275830900921`600.*^197}, {192, 1.99504681097214202773992441689705100795460\
81434284779708834805391953568512617859257744164583272256613308968624405229268\
79906525784000891319974118464163677648899942390565572611105594742912549607265\
26573496597402289383390952926289166919210916006980250905853581396238753534853\
29379539333207181868805170587150393544008736740486545748876488901469491419751\
83989831998121991000542329702604157574825694140370952296630750157387967359147\
89225947303859616967617590920347701095924064602071019007464312990780810406207\
09248623303619653547140800218040606185509466218134965504881602189744291792171\
2791270858829277595`600.*^198}, {193, -2.144185457705897959329334449071582114\
34118486445698128911728177731436540103979539789903169203570051359397901575725\
29877249022296962221615683394402279342164513545581532504106873414009604927545\
42441467866924157346503926805635406379798468240048982487052544033330778378293\
39620070636878860790171033935480606785324537484102976349941277177940140859139\
01381432674986775463508167424010042139329172433581867517338946426724153024811\
26891304262016273102499170940396748483127485361753687203062079614013531343246\
82266991805646980966763325194174201467439711336543135794983950396230334372286\
101136888842567737929205`600.*^199}, 
 {194, -2.7270581582436510214960311643947131968924049943277353388830754037571\
17946277522132273616619610569247853736515259024158688756968394283054315587320\
40277693014381636078102353738096016621867360965792194920026200586442181783031\
82926730861001140004052342403197730924578741172673166880659429846102430914890\
33600906316574375143942992553069062655367948201120130084377652730298984560474\
15606606981761383904401094315106349555392603497625733674839312926139813268516\
02780130011528217565041033084250777392389967252393624957348512790293169814848\
951897163470467424046001795684963770066359413919947960033182711921745`600.*^2\
01}, {195, -9.116825039037605810114228172360614160488318316023819816161256896\
84254873279124975903927138551150479426097989880101098925501989634849952493725\
85245862472507702782875857313448290441156494788666647236224830751672760172109\
00360527568187993254547811935998208829550489630577358648579612724485482166899\
98858830096774460511880551032824944187903563573960201208142796100936521039197\
30624942279312758032517589285602339472493514568520974814071152707596775846025\
08500804005932797891887446613222752960440789640609571770289291246476265571884\
41231156605880816652253291562280427942774551390432077207157991538842908308`60\
0.*^202}, {196, -1.1501529392226368410709579160215532985005354242090928711051\
99471817907966468356522172685001234013385384745943659357886583878552286154453\
44824116450268058357398000436171889453792460820361345227104430214313852975520\
59744188501823556196148611714894708470077408647845560848615248159998467973002\
96356249002196568014461594896047676974897633548818051677014906903268676130928\
81216578784204214390997686038929290226103122838360158898398811211606398720974\
03804161448769237564966555812707646832296697534771471333921998252470786607972\
27001544306131761799623352682725312254241942236208894584713413700579200178335\
67`600.*^204}, {197, 4.008264956058123017035747677937127428851668067247503122\
48685582801560263854567204786589256521722440292334487802195586544955430945644\
53651057259882350113128107306151584917963794769893184648624427996465468597713\
05588885025019660816860685245831786540154458082428261899073415763196556944232\
29519316677215562412852552260282368505293063431538967135488886523250316938819\
58962993714515500869003565786501258256127697364106241786733506967529942000981\
02854222154555322595265098533178616444459491726107428992590184953456952407780\
37426119415908280560179317919500300098028973437236294887195062808802742376396\
429042`600.*^205}, {198, 2.77745862641776205780561288137192810120396184716844\
55969418133049575431094836662301495813348233368204511772615660899232083229118\
81051316589363981895590718386575503788494934036215535992581114336996716449676\
64453164888533935707399953350754708457454378836738241319280851777810704817349\
53239721097315902432760364236928133357022258584091871064388745228383869169087\
12043058465111712186832942691374839811202493189395765981697149199937453387934\
49772509567930925255867643207579768214199974415061831576892771334993805356877\
95755461839659204856670706675073072725262104135548749090439390574603048285235\
2172021409`600.*^207}, {199, 7.6460294475358311912030597711364904686310584460\
23086195333270394669865948835170945369096758863528145876331559411758034120146\
90233982736874016661621487253006099030958287190315298640756486773084240816256\
87033377912927990632400619378898904766329791328845468313146080292618713571355\
05140544123610037297606812953146548834807118375390744276127114421346535702336\
34273641374502728463314019689927724609174178539102868916584135676424537378142\
63760703323987851457008748310553692895843721328501927629675521364171694868555\
34872170822130920779962872257014582209015043025401777193305923072039249729185\
0386587949011`600.*^208}, {200, 4.5254340448188033041584648299351747792168014\
15898026325881548875839516523513010371096904055182002017509373161387793303946\
50829680634189703439430827268811001265764007024140982920860937745757953425624\
28526340429216526840269993842513773019118292701943822295447908791243820538668\
78996805600112710732663782036546023968897998035886897985377951926980661191125\
25806455500595520948795854718561752018682732665674374732204631006576891587523\
67828839427666569567208111570266929023534836516691214931151840568970723876542\
86516924312436373080278512757077213441949115659120919923340940493768223149384\
93984406411088872`600.*^209}, {201, -5.74253825444859521963183257659165757939\
79748695936409788886687825561822124323057729554915155205414172756009860445325\
00099712859734010388262086437638664868590371587693618754200519653124383487141\
61420757109649326167735652994975189539869452738602003171363258147319888613166\
08036455030683390338666466816395924283258238946298354339498834760717975960877\
76189748899915416411877904127211870147955631687490014877108803210144193172603\
00181747198406791216531899521915846566366524523323282969930272314536567361846\
79628514960638651685703238398209114545306506622179916484479011197940822831048\
0950418340190028420778`600.*^211}, 
 {202, -2.8867776480545997440593461506541828960820185011855273049756682366042\
51049753338770276711664957453617479693074004721055411970927596421179483785741\
04664216314085954658537315890582315399809183273715779778061730506315329346748\
65927871977618075873888332408997057206335978264896318125236099726860874611983\
50333453572269345379910342436938086336576148785590633058710999792804718045245\
30833825851912927880963925272590758348742951832655070395122016834261464874366\
38212024392430472664139295420297998118724086801307159992453276729303049912883\
0780511164153019599120866112528843104902479117578766461196831646295266`600.*^\
213}, {203, -6.41370999110068988278074924969031610705199482919424256696933152\
53675416834302794742373743541442977784572755080498181098581844578719641577671\
44248432966441378845471918271062027862399302417311003489248380409262806032239\
74787986061657350225078177790816824664296699296109705529184731734543700009093\
04269196308134092194159480878851506595287702038087431084301126896230007756192\
06729879448454801127521565467416091230020342707015604006263628044489218789626\
65339375793062994435689242548359399261445517314108502455206167479032697651337\
582721995509161904070437172961428026598595028678412951699214039682150564659`6\
00.*^214}, {204, 2.3519936398382145584783045346311130121841894621584751093650\
22433844542228068816916788622056024607206518856459490542522529541931001523676\
47108237955920387875489207264769838499282001967876887445586586200890497465585\
82836598013325604625642480215966133290028536778579276291999727840611395051998\
30249565248488405959620467824038346622791201679057590886473158142669631543629\
63144383070646309650797747399135198534480459602604226610850344648116449475493\
12397778011605720563839698963812375851107726517867297981276261781285336373135\
71884865686626984114975787323851090451301363639033875591204505022119341380714\
93`600.*^215}, {205, 7.687963350111809289770632960302882342904639539512580480\
14899334982213519692905520139803222158088365110784678714328151301513824424802\
38708483312372024733760894908623551882935813782748349415325311625316064614004\
27302437434097817966082366297147009041736378312386702942133845991242913667021\
79617289430908662640498004690668087739938287082161683590671209201956686074965\
71631297318023504741824770506873728553688149670160796379282140434739838129484\
06326446981114259044203120652930385720012300564839008012676904145582152306143\
66393116740849575169176407391789902901874306743227240657040177388793862995684\
936577`600.*^217}, {206, 3.07046991818503881740473610276670709168006280765798\
84569860129067443719731353951820773397878261882125629434551977071159583811669\
98598323435187708216104677370964359105744037676593248325361863415586903402931\
58813065991608475220463182959820219918227600352117574574873236296443028393635\
43537260794496830985422306622774414702943436253287401614129496300551440609205\
48344738569794968500172119060368274174127847256506857390237215482348316141310\
21892314558441408048454740732781336606524440451628637212621548111259850252627\
69882554323300989124905855949636489394399788192993989647686375579438855455710\
9986667614`600.*^219}, {207, 5.1513015028824283263599544976470729087712920827\
04822169921665470303424072345773749240381787980274730306282064418956184293038\
86311124874990870411059195648261482230205808710671962703803249341107729216238\
40370195884932283176622288901193140585045377520339601456896729087343479205277\
54010996430441253715096448518072247957872942518445357480431382737780560579140\
34512583176877526057810573449828530881013261816466073723062518125935037410855\
52521549443881884056540763713420328868983653265223730474632382066881041075907\
86873237700281000233101875089223574974776584158677080362475329014912274751921\
27155277117065`600.*^220}, {208, -1.04810356217801118352897336823193894211759\
53154961495489441634804443580357696737479349637612647164798368129424685461468\
64001988128503914018968166048341667106987116124996090422831581204423324777840\
15206015525392417713819727998217654870201228034994631461178056390120592495601\
41734596914432763837206268969024140351895703425379687789552949252335903690864\
24689599140088512059960885637289224361250860633865228785836750514257177743324\
79431330538675661278901757685583001209536831467463606147898902171909161527398\
65427620446434379791430982300132133111796669186293942297004444558483709670310\
9875926695881756935`600.*^222}, {209, -1.016876834515111004010555765318715273\
55531292420182465795386454928552494003340887502444273113568385717204989301499\
65590960928366307929769594536745027807485052689682709796523576854777039879491\
65708469269983282309298416471783141462734834526220464745818570328624136197639\
11480888610684337518626544189477746694017867890819118903885972126141515493181\
28280308574579115496610098850883344499697981903329416254482426105514237786297\
96167249603442635504233311749216489859717387294297266134942243992389666746214\
25994112986079459460495406097533002523757800994428281651791953328430111282773\
132026948313946545818258`600.*^224}, 
 {210, -3.3284337995210261686537710500643429622628482829651097382692770743873\
74032456913031264657157317147338093389475717863342940927340742680419195592084\
51655391652239304762828712304332830358368930311048283329880881259138771756453\
46783071464536931769318940525000469696661832097039350098509900024250609125117\
97549799680229348203159044649072107469674772070212918522501662993245781965317\
90958109774771634753128931928147420948256078739060550022288843021788801095539\
72501884819721110014036701696682799466265903689493845121691770595962441224648\
8696922068656573783840722772367391240617618099365731548886948491316758`600.*^\
225}, {211, -3.48821604030353398998970085342144894255878252537621016025288342\
90464837214811081798564004951470738313543091465194336373708618539519625342933\
66410354898168820172425894949279929433423662644302379766233655100643512142161\
73316272820220479984193277559494804356396742035834241136708891292320663369354\
54386737426762453844064853628236916335468724991272257174261903200042060716133\
50155422839793043341360454343042263014747180011062740074078746873144374299324\
16965441746376338317562933749627356486052751323744050978009255217793676248788\
02966109370830574583676997044557808609850752775389052881128641634106727393`60\
0.*^226}, {212, 2.16120368294815666321009868664846123635295643927691034259454\
32290565801652714453250495005310273780912980169244475139973486344871050225870\
95989191145905828893039310814018793032044797338428616544745267134645112626769\
43424368453631731871298141348021973611724112946258154090443128149023713924600\
60583808270052717238579682838842569124022328037385265982770050402423671813871\
11911430784134865227414174213023870017451981768963825993125410475327433607278\
28890269706705781846237235584131923595303267090416820437227304955013764950799\
29041395003753166361760801468015220562775188525255041993773453394868717101399\
8`600.*^228}, {213, 1.3574094479252098848698252671905697108327364605318578879\
66554745345853818145766579518152598448017261577384261722904364920360605844146\
59862925686947535908118922247505621639775153503229538666704779929539026793024\
73017702888518654782099976607512700991904542015454770806038325823691694079740\
03783980590738763205253043133223005753218357574833070450639362604077734476804\
45665826724782560891743060740167695583920900422775841555154109733691607298566\
15738149090003785260510938190834065930394090256674406122303003319700580673145\
38654944216697811151701671547859412463791663350229220296175845748675679032311\
99371`600.*^230}, {214, 3.632120415353299480865800650273274674908402173759660\
95012472690214554546832404780333895904740442838909391924361432304190552553903\
17083149126862603296329413012350100030276234007056471584648187393798480724217\
99152887209193643992440143411454705843887597509076563659143827066526874844138\
50981306420659370084705059525318421861276084120594867041121633412100525538766\
93835593323490260457654977120561394569367479368550250535873649742074858681876\
68032234529443238559455268470599871521070729657074108299337939390248886751185\
33585208005372509316037215583919033558167181798179560982839516637687288571814\
958486164`600.*^231}, {215, 7.94282291109107696841298298594423284342459879367\
00421093147159083589258813150519270966687770074332653023365586524470445275411\
41766257561599801314127849140069704078632759446585094032918276992511134503819\
56778170886851602564648030219148128942029618617563063394796746295870008585607\
27324397546354356786464622218832312553841983156432851686902769252450588238036\
67596548516484255581746346905320955288936511000451379543062254903029058081268\
14756936426533267872719464658487904011140580109139855289434701341970127003840\
55390631508604384826516532933849138258372776919538082524115982856837427214129\
5010281562105`600.*^231}, {216, -3.847035230286809707715178998857235326320717\
64077618794032129011247857866549141702786303680083022211689477289117343785954\
85225777608427082757909585754067267422870719613585240942069264057622138284220\
60473700645213492969385530254478511265287869883498809782834157761868570295246\
64989741165982984901000486830641986757971165928233244628073833286573836182874\
26493867663760589765233290441728900663565767559584768422295627096710549680023\
87000138004528830291588784086731425139042734011704849702966148945623625136215\
87889770821917560925564417628464648347452240447766136025200065658505616211216\
149570567000972155`600.*^234}, {217, -1.8427896990051535518451599433609339550\
51272119318894533189325741604798103591656744147931989413486015702785579411612\
33340657384164623236971372881078824733305273401978500308573403443539245648491\
22521866790060244525224832378587238860692753881055111792501944574915346287165\
96730255881475793195938906331091955506532546056815131149132639903411485706324\
98456684918727417615548103865227252735050253369939600586885640020691828161741\
40562862124486878874009062431488764675903762013364972227054543785370601667906\
30512702306681750929728772934789589991405924594432730023021623383418567455895\
22918453789090190848366`600.*^236}, 
 {218, -3.8815323178569166241450287772357873688048315612144572677915928547747\
15711516234723153420780861638529151919766336652415582525726610156756387453714\
53696785332306063749679690606292884481026779076472299806618564271725534216831\
90479329301677990785965382551472342930637266516882547154576310948039672396629\
53110739981756444675091045860056853383627065665502191896211783569591666562067\
72813504639334023229969129871340962546026802583167467528451739799197969015209\
48132331009520869508823285208162217353504208895079834198687023302507442185960\
494444273284323746043317117214591335824316237124337475930484695257444`600.*^2\
37}, {219, 4.1299162420130948406539716853950760259540249139763592346671507527\
46604832387541520749096111863054157156466648777068764716569474694139467735726\
16651647549187621791006048330268454996857791146522119492116501228987352765002\
28823637852277840133992967426603123438038746951809985790128536333538022012692\
96139216071358003858658160995185676880071090050895407012955167022714671873829\
10520857019876392754071604450508323152013915398729229180264071477539269114211\
96700158165795460727191378346646818181923256069062704014747951085741958932381\
4257557673663776077279113271801290621428390755344207735895719545631253099`600.\
*^238}, {220, 6.5714981594842478199391390034576748007329937277509558896160392\
77584349902894264861033323662825145638809580620160176354110309677368595607169\
86825861233441152610533808992166742881597831441271996245217434483008908095064\
10653850053772520860829897140470587810474960173887429986087250754182495470298\
54562420545141015643812054806831555531576902763470874750257536672625330224995\
61896924634736136900383596226372047584878514460614891910789131112301420823180\
69689490184707653976124581737897886087612983250448347481004805688568974243474\
3388972633938284532704163247715939141846279835642195706672165372931324614289`\
600.*^240}, {221, 2.543819146793979008399157913597170833455694474295076606226\
14261193999266466668217475541530780131624655598029439518194822791818014541073\
54251062222661811170105031358202204764045558303323789890183628821820147516658\
99634373405026986744286642207836048443289160660624071523271487068783271750895\
23368495323951229979589895684929758659683793440240874099797124470677409240298\
97789566478997298658864881335850238048619710040355132595166274077551106168922\
32343084754564026470883714147159025805783513590326093788214760299006795968716\
54711431761069207783751567083871903879383123100227628222309811342442929330444\
407`600.*^242}, {222, 3.79333402827836425224288274352278684516244225900462248\
82951244698230096100039367513698248733749585319619344325941602492249462270360\
83871098042209436147603815933659981318830469581742315359956721352883820545302\
69298362716936809102179925045321959779975740164401116921866694265400861994676\
52290732671616637684346206216130609028222580910705064548031281151942609192738\
60981314205866935516057638173749088388554428330233223806380131334258456059107\
46309695457424073805540210681878955656407257126655316528439401394883666988540\
97682312323896886086239340044649479031750446948835321870443310390759936298315\
9806346`600.*^243}, {223, -1.370072351404215256696937158810660969218481960721\
96863533305316742008116190003204550776694378157310571973728347076934664545184\
82871701919534281593264338796613762893425496862830530403072138953562409575358\
33431034787757612485633971401541355599814655904107204189409256083874095338321\
45456981293220580964694788257133128419416392980488109092663313297049495969316\
01310619569251171402918651829672119806898235236031322987283440503180350010085\
90918345174314476468102814845697752908867255984179819035729384124545379843823\
29421120731068780864965334419622786970170692817048851055289530011152108041844\
572022606985`600.*^245}, {224, -1.1166396462270629356956939906682885295383334\
72588128901761232177746253710278541274632261708754459377969624184658775116518\
30478804089772342240272555107853959372148387617277590097074021985360051475356\
58831505834137483455298529107954429201686641788068360523077344283749681295997\
70930878851583182599465014195317350244478606455734653918886988666983050581474\
55749753644763195925756644789618553376659742024759544208735947334072088045186\
21776329331914983349466521694232341879009243003119739057713443194033816387487\
80801274177574259163050055826434204497196016394403649966203686556070437325183\
42129794285170982`600.*^247}, {225, -3.54444290601256044975193144588269077316\
27018516249691133543447576844933002216142739278885063625474191758692836782613\
50776942297987882589329629159228834808326370187807245630150933638433590105948\
03949663029098036966789953410449222704486899452725653564732242732529266310194\
97279912034209100560310624344365589895798081439785530543246772785924945486472\
35397458952943596112431262539210230650305937849762118705819031930464432681923\
97685529188584117308411056684179267328419474336117204064644085928177679159407\
93321829153598050353844173743372678285140956151342702138010527266776421615606\
0808829151767498243746`600.*^248}, 
 {226, -2.6185416793205150771412585626980368935002540753582807040315940116534\
75675084905257572917087710374577738671761483821375342658464359370882908004314\
94476455372246291835933746398009597825020695249349653178597558017478048381070\
54704290103513653977507466715479988389656999204227588424406677853237028525127\
40096648251205630485583896751899269031795061682728063626208288144542853447743\
46155047890297227445826837103573754249003745567340654630029414613764793234855\
06344682859170267016965797803088728716847488723184791558598183720764894823167\
6189799220228023229772760838347595650297369706025059671307612753751407`600.*^\
249}, {227, 3.295193456886156349695660998709196701578891474643698277407068954\
75237087093599716502002160613751953845234728712020175484881118049244794227367\
64228111333794402735607874818660231694236704637146655329408807849399978871181\
57111469883231100138366427986434328125445292297207862831585394831762967598456\
16160982261532244951805661267388845388453931998311296610972034996187628854861\
82929534619233984641648269288999447028825153863024096571112543012507286016222\
46267621759050745321470133718263957122157641002521467266427425187541086381698\
07860895737608825699830197441049841765412185990375608908429490149253955445`60\
0.*^251}, {228, 1.91430170538779675664497099116258609411134503413406700413101\
04475058630788323775386109086551110476482942546358623041503254860773035189434\
72511074304686902154720876271407098424457429465089724910073548151260004505121\
30479110800226114895990727037407368275081687017249585388103898183042251645898\
79460986049851507524962760117747650016818434539820354565876581296131180254792\
33474629359113841560328987699194451871837161519587840488074005883375672288782\
69013941458244590160844473284991218703921202166561902448426293964599637328645\
31555890452114309287941932073680292970984905182101756305142960586837441389067\
7`600.*^253}, {229, 4.8962498099304310160497601899296945401322563169985947682\
91736977476043442862656466901488969722941328286750614583589774003944485353431\
03627305017921583748406969943458204349753024048378753583728933367934849854259\
22270507347436340356759943380500135449114413052448025567775311969014168182537\
69877004095711106175949289154597003674909345566109475695078090843681072356498\
48438482224939358265586413886724021782414474421553518224159000349232925358743\
01233963126384170320885390611770986181626423472847053676238538544333027002409\
47279348419562416616199702285675318427553719339170132372225902971025834808890\
71747`600.*^254}, {230, -1.57235841258987611100975456220150781124989164880563\
09573702899820523015208783057438517543821888407988041441533480130175805905505\
53263246193624563366746580551712488251938413827736014561564259782725488756757\
15768212100375006828306104189206948297073311223673693568275375369808053847296\
28759995380448404265679974762778961604344311214635801417516298596496709404693\
41395815132043982180529302395584376231444655691986641378674652245618887356598\
08508423764686685221324659599302704991715388097804018553246365476256693256613\
72918609041844685800094159903944634935765114106695063831457897139841917828878\
437085566`600.*^255}, {231, -7.2628397353523538034059955142318312914699318570\
95315713629621479827310275771648093233091432465424734843126863211108529754406\
27798529502288650938707226159263777264148297503343725301540044725073678816362\
88366891637943032045165755612927891660871536011352906510441734825045076460600\
65572856568240530750275764621331148595167170061372276262632548921011784068985\
98756272742696619341718707688018385946878246199647525736746876592175174245381\
75210451580739825422162671291455730447521179334966512585389271772967978814007\
96689388818823352790074629117314422590300984727821208031165825065874498549653\
76950504744773`600.*^257}, {232, -3.32404180248596634162835798207617456784794\
09806617195600054744045799492721204515810136174041286740571217434521570189673\
94102922939236961800222368081814282091427266412464206504001863437526703096531\
52416946114090939892841597092606065769864800591539214999856392654272765013995\
65002490345060481443983680520455825560182854353877130098908750343885355260212\
82298663588604490812786179731262910936774287339870956516030194168175619804910\
43040052594923486747088214910536157503418406268623358424324405820986968159054\
35962609351406391843592504891648517762620799117072343406421906371526713465068\
1540592375456586808`600.*^259}, {233, -6.434084458027942482709598753549720056\
74068527236003116849344611002976456951408570559688987476796980917724071313764\
48344767747936916708769927768193499147326132634025195410985446372575529274955\
59094025218522667425222942389345668493955002669409785728446161305546596634615\
30352715732428863167877963862641529208043635997054531223870730181122205197178\
47326649188581243437730313777779555554929736745702692745405563929997674194256\
43405654490401364186226824575109764966129199435494537953885825440037076531491\
12405655938369488259702327542590740080862922917031329867567763025614369169841\
908688860104400066307724`600.*^260}, {234, 1.37220656049005583191178253018982\
10865552288239873426666553297938027258874579598890614486407931896244984248704\
00009663144034771961136543115016778377700657810040286466933230822542888399583\
64547102203804375638272487557425799957142338823190005663475122621682860237579\
63299017380196549404235416590042864524843003531435512493355549140379762071528\
25462649662804361044779112635785319387419423882597746739069789997789991670043\
83516043804943503034560247214419999380340163950953949386538166513656371060353\
45571905105954367909856375889342592743018023689333249475304395968683713492879\
9407165170439224109752213159`600.*^262}, {235, 1.5611762947693280956697088279\
38851093998847820468871305251792404081835347783392211826999754286828674897925\
71689987136165112660341539267818977205668624500471380205947786323943389873319\
22257229393413229208826397627938891341053880897407594038257362407852856837019\
57701323022402869625459372931510688785248838545291410909055958148758263933377\
25687638254947777390385479178525107430387484892338801067633622395632851146164\
89424325999295353655506883344942645569417001293992804514658190853133288143348\
92491606755433891936540404209085081119158609039901048597624141697254764663264\
58807163478201224318024157953779`600.*^264}, {236, 5.827240445760526377954906\
61886590107720667947443427931822669002379642644584091511349011925297667815616\
91879916982679739224269910665288965684776258790270303053626776351458029958031\
24337140294693228535287055935393447354295052050089109048855699610068066606570\
20378012421216529186856499680573591090916343512718547005968947777573778915814\
42149374897607869749809601372780670880639256080598695919987031380324450162433\
21553229574217305967764211556125978197212430045433949028397991775708046934069\
04621358346578317873898638639833745792970843378523615076762161030642550763178\
381884762640112678015692857995142963`600.*^265}, 
 {237, 7.13966931455518882769003887032364109941568972167562233666722245844861\
07621901630031279359779462608185451400938173193278996263673017908913929347770\
47954955962436945339877002643384315099734631423879068547096108102196883877346\
30595625138271454617968594434999424886679194565072446306916022387393002630800\
31759149630944711964125668412725739512377007666213240996595247592748035156267\
80053131436050596661030204685445871562063384328459737260393883242564547338324\
57593697762385654838153499283469156186613385127779879518802268463256564843614\
013969240394641846976199780247060413870070727295154505836706006381057`600.*^2\
66}, {238, -4.655715341735785937179368412513487418566508154703718169600203058\
98292829318730423150229124608524015373127509902006712496914630480797969538814\
43189004745401134407901122673148070492938275445729501048439135034617486905841\
38386321433503742829550422447775478633925136049488975470700003799464146594070\
24156599789398866935166125865730857894486472670869778628576183950401406424245\
02797912238565988678743009459397274507684457563145052754330769069992890373867\
97990141712602235588608903791954358279277337095652449380204879386806870057563\
9953130384419196827153407645717762396357450868098330753427768699777867246`600.\
*^268}, {239, -3.350822162104029383587860276731496967541042863612287684807634\
87257532512600199671384204392886855901465293661312321052573713278052551886667\
84357271245001668614463693292772785143243068841180436663228329798069306623177\
11386169535352953160477283343737430748682113139438998149707733320896331844977\
08030480306551760700204055462807539792426509847858723687422330388661148153408\
68803944885069849022447333906416063970407615400091918735918890352044522090536\
46995925148004281772154202667652668436919626470114693430316163953145448023184\
11559736952773221986379073729895713274335774966325176822448922537719818587858`\
600.*^270}, {240, -1.01948450179795377743720851973846098342680588178447256267\
01046183407903083903075356442256043475820888490682639167022314158569568053465\
72841306112940515553470178349858134070092122036785114263047473402230328297359\
92663773260113532221280938115463704106938613356126662063115124192922708959983\
59829896489446438521085847524769149175739261441690990747473411025824528822188\
23457386809303183274871845434559458896740666723358274678694977955176274320334\
57136797828749264308912523457942386095112059695134690018011385562395350930982\
63059187094643346824061340868186401973835110360594576515989395078353403950937\
3802`600.*^272}, {241, -3.067586119226936481168228256988993286067619536732195\
47115452276761982377917768735591319892290355460607256346136816734452612195470\
67659378271936624689030460614161415412092940646465487033859541024418202090635\
35755212361562015802310982811848960091890720760947834008124062733496300818524\
23464280680738804890132770090300895820184429482158786222665607466510512660028\
73768736372945399640807733570985981913950739367642549900621682860051324814397\
14024122371738504966661737564597517324714693795609467509185925783765541538408\
19021737201077602825373598640818489502161254611833586531970061176389310189915\
286351561`600.*^272}, {242, 1.33208142587086759161381610113926152103658870748\
59491574003006479313910953950896588867308086265590535052415986754122221644695\
03861854243402016925328386630492718746943928867130896549977437439414762350461\
00924644795895723241624058582652220719293498866809310146682338830324576580768\
12195064319213286538935912165687350010454476775573198237871975268800881747468\
29010486982400454905785658254421443544139815520702403274018257250727911063446\
91835853958606378501431086235257180614192618310764153373857362926620323260738\
84759009258460391854790683268557192886017715820509098152985238080591031223425\
8071920139125`600.*^275}, {243, 7.2450218369108470368610217573330775509728038\
43303227030345572942212371739502846785797077944319956250631050026321312446590\
52972482032746225195503226712004529554604227782347503718446231893287223311643\
16752496003101288992075055726458032214861291085932354343966697281078005421170\
20823336825373550868669820305612057099240849720994875490760226397865240661562\
77278477798165486558180179276694271145598435666636061256923858885946071765227\
70236514798363473002408377732261041394354013731652854529357829920759991797124\
02084197743885281527873088250043537890341965068285266024911573433770868062690\
09458052564213484`600.*^276}, {244, 1.733407543019220086094363187917792234540\
72288761379780567145616807473408738324261456015496502116260663011701701956152\
43851315627483768777547448771123533677058107932539019123623360269990406965492\
24976448138969835878338875837083789925916990003406773937432535523360141656042\
80427282932461224695539425938589216112459188743996304581033875577664775568843\
10717402390941855772132454956183639250304086419931869876711434000842704756404\
20805555921822524183038692555183713284944980201714752845280208663405717217905\
17600629448677254260353928781762697053619304114874642927913871763796312873091\
656681965456514681062`600.*^278}, {245, -1.9279354898940234950039530678705895\
24299175623087583432286289233558727352160015175828898680329360962605131951222\
16870561709638161857524505391856016313970682610689719078686944027818112512053\
00330416908816986075340810720914287944245447746275011095752347705277223694205\
73831120759797532911465449027903667451069040181305702142729573591494998034555\
06181738879756659930740580360742966479662777976784583055169199396404109108148\
24414300431978911373935547378559965229854701770030209096002330111652626386658\
48784994902944857562268495755858639436002653261822474079042466837330455613630\
14086597439982025392940291`600.*^279}, 
 {246, -3.6109957356992619951537578256094542415563059731530769795363806615448\
89128046854891729142608853434090039798585354304181133253169691112319189999813\
22195648713856861325558205478923926629191855789861221980682537795378633652323\
65740579365907569468180574920655212177124342345292376316605473052548506620703\
72868815388932433690052634925301584128887314989111233268977013416668132073882\
59893436903316935223964957584137108508816281881558372856230556207777618863969\
77435416370779205268242367904515173423805599528032143137899899804723538743258\
1213974085442067102689387149920754343925692217984262443076504303948108`600.*^\
281}, {247, -1.57890404175601518610460981690233370199065941044449349702161043\
99373119861613796068742440737344998231045067627227155973264788136238040670050\
49949473296167390403297576787647485207207334612444564839770717176704041501226\
65484972233994735199207573691397125425324525118347307212205036645802151699088\
87572308936221024894391424447851249457813526623514601520022478490749615065763\
30608354962901116839357861446169311799693636002850833481506559291619812507435\
60209340294065664808158780973032083935426167771269633659073581356434669411418\
571476625394489834292597261704245224667608443818663487207152960415128815408`6\
00.*^283}, {248, -2.680791994055805478874363819060460031571154933756681112486\
92863184608097735945733701222272112319283640332788035650391618635978980989556\
54070853299635416559042130095168813095124761353686477383030822105150729187538\
81766441913608784729849740747576929705157902658625299870205192947196879587685\
81195235640424779916612409121972841853618566190901812567779143612817688839037\
25169648218928721070138476084107160591687202626372260500490671258371137290741\
01045546247270155782748462881746915012099209010238907977166032327816406026522\
95039206740720205003108224415279023791521501954530185274468588560643911504090\
34`600.*^284}, {249, 1.040470426043878095817927208388956822609133918095474339\
17646228138294599697473539994913478332677396541184389919846683438982948204379\
21921132311875885091652692333340834250253120885000506177206269117763692967999\
42142906472766081611137027815845462084247124364709579165913922796481073093025\
44246437969878433218926190885614112366535513590042802434438688299225616354575\
19955994257531637713275588043441685400449262704789188873545876422862490240003\
31916320607361040065799591119806619131134267571486420168216631383840051326199\
06109160533146206296378419510514804271539291499889238661567451178706463521745\
945191`600.*^286}, {250, 9.64046868480778627426375854041820702208203194391464\
19044351901913904730377873433600901492002019196070055703243262860261918003034\
94418492442228141293314461420800831910975919151369071917563191186768503683786\
89350214477291801088548193155713332165220752468465308621209400329819890974267\
99485997450129051708732925641565932149153425009711332773228486985137330257485\
86637241252643610478393259173919825950914736941483804922904425218504907462023\
65674016982707475617249108471251420167354101376177447637854009131817058310305\
88298923575121641321461076190349598455011288026881745299684317560423267147235\
5311795385`600.*^287}, {251, 3.4446572542585972499265326225625287073231581729\
75407047342396366539881699782447551852527528081346654647067726223126977679001\
95098158251805580936533377967987179352720741158822742532842379072533949447945\
62163804331059238998616890447683648513327961042757619688492763464821000744310\
03252317987779530956114616088450079928833021924062869139522700701309509292697\
54624146394280983896657906000046235040246924488795453931995538453545385839221\
13767218335841933886449566894476272344953047076394859117612516439803340801080\
08225731150128116496893770158501585519113308097542795137936842443345671762687\
43777494276615`600.*^289}, {252, 2.948821582639698849309651075948368821891116\
02668913485284501714903937437921831876715044995052606951990009979696912568887\
31639367565731872700586858954392096084512555438512897836282511116902698087706\
62943939338136365031083663195371304593797969079963404178358641820402491537779\
35559558450360856570623563013387906964547208457266062746196066585165823832161\
20449510633181723259521109731857573677542265505743146943737895064445518151279\
71375124191937018706175551611418953928158860091013618378737192667888852682252\
15195956923888871731878627285512257780132190047783100840821679651521156146981\
303128012980444558`600.*^290}, {253, -3.9359824083090714715768668117422584338\
92208432398607491952967676240050214010823487929234974694327614162716511738132\
37815076069996704060237754382237804824902077432599234416050872309740687225883\
56367600946134467643996563094712455751112288792479124902270863441328941512800\
67927375587344256376021943324046315288808148646551939924354258894244028295619\
86801991171090699634654867517063612909864508542551707728489142483903035464677\
26807037167804157567500616488532753356119931069740506222359397974795566720758\
33163966206493064877367644240358208223360282862292130894521207055882596489070\
75562801378089781363742`600.*^292}, 
 {254, -2.5739426172714614437598351524974756281421825118325153498058388501225\
69129574239674848718046171201648931393196473343245488469307000958883722880939\
35534264029980411154787669699431616380401486405079640092866953237563962212337\
13169276358175916191424099748036004333042345597342922996264504105101048340852\
34835500501730315539750169419026138455305145168065265530186556029359007385367\
59630754614640301229033463403191583739615137374186336092559023313225690675719\
27171073065939062095279471544329651680412734665299665182136553834718750131947\
0181132801466531969840497114206617365185201855382113485721267355641434`600.*^\
294}, {255, -7.39324524881411553956335331427079960916889609929085713838717645\
17477984707999953258499795509599755124598887088328408433043063989199786114419\
67081481209182406717484817524957267837693042990479864711486846372056170479831\
23447105032318761011357818651594666745424049874753112616879243202944026457737\
93592536887160306942498608248014649574866905111650260788647741453463376009523\
40046486856716519308969683429411678318971091765734622604393242604051821791473\
24546610066260590242419058862116786625647187129965834693835353555980719037648\
735452398126488726135423301595540606452913460272738827860829970631143424661`6\
00.*^295}, {256, 2.3685888640673680734506056340672887476363773386077873787071\
61709672841090466782805922722944275743093194602286894111061966891063966713057\
01763776922661827353389201594583126546987452054447114683793299651715387741278\
54748157880355168638613837269509766493141347262784985505049457662133189858909\
91145444080798152517243679095749450701037373625706578078963506300321054429945\
12583302481042482352681482753370221034081388225978653235974278410961733068403\
25281131384638429887978695300980373891336502055999286687650853399188122403418\
47790224972717695060622040963111855854304892369613841581640693445492433520355\
99`600.*^296}, {257, 1.347021757677926558314072973527853375740490886947222097\
57141998337121696642312512375171626822314010588302383504771151428777656369464\
39492303957086238219381716642467730575380867715270849794680880868602516968795\
87773636089914504514211851072273593806745700278102318923705435882825173147032\
25715483673598634239906883289666259996457561672519053326355935749006941436869\
78271227445190574024583098147352571405847359315802781493561859427978383082743\
58504919550307222782404671783141865406989249024367171799924675760643944108884\
63723655054033958645215181628490861957639128598042488215159756548915001544688\
086631`600.*^299}, {258, 6.90440785894753002283456198744949461771470642902454\
80279529363582324376823494014530520232041407724482972491017056105547636638760\
51151423437002993369219379992772610301846179131192955710970919161798142274177\
17189126298998952308411876205985254479418024481654336103546024309072063912904\
35227533934236907931976715769655403544478943270004619062784853992183621844571\
35863791611734403190317185685377565091713233088874093762089297388604432168804\
23336473306398236545756920658370137201067646639704044576002671646507254426769\
14973598714070063549358232922566595850158986079709657408477158633406008526568\
2586661256`600.*^300}, {259, 1.4988467408903313435485670611486267953186154799\
19607288076779053610126059511733896037461145409760375212489795629168028442669\
30706876943103402115152531623264467481350365983806525420276259079005828014370\
16927547034782756593064450163545753897257425768278101046790125656676645778032\
74697217704638377336867484254087936623555505020468983560476938410459395786855\
78741288696258053109873668859360699801864287144820479228267050297427416601892\
17765788496200777964955166814305325617367603232861165719512005264229658028393\
44803156620441000777445511723754168822446759099922186282254646612287498119587\
91619455298459`600.*^302}, {260, -3.47304200385618344237188296321738775270836\
90059277890431928339437274463348957671047704306807015910854150617226978842903\
13453568684392849494111879551921489431997179439060495651814692266488403944994\
29058920545908148670025365392651387733039323800223797259695918839793512780295\
54851383528371914147783855707503660102906059260578077176741541808974280915495\
77816375866117860937393458933277767629502514333704946188838002042517100297629\
30944772620978952496312474544987570310058056513769341272225889367966098204530\
21519170356885044085624922559629858573877540015498078670086430338390987759630\
9490319136610990619`600.*^303}, {261, -4.454184387186349779478630556919031621\
99905916379341937038386564524505878569518719690960041028819996303923797110327\
92902939677754458410881170987149856674884482329479639054927385589284268520650\
46744238166899573785827146195216560747426476902946984656281335972661038099607\
82928020189420585948113262443438167964826820799233650099289865109573085955434\
43677976415669664461027692638141051763656407978382317612533499753913513723287\
36446133822590817237429439986315404152448479943821960159526397919114020557293\
49952749884358294534772656510678024903506654344577816142465183488026583512021\
389647867517603379339946`600.*^305}, 
 {262, -1.8554513548465211419378647122685496760289147333182164826394898508689\
83339139159128134920667745874345517477510506644217685513396874066209035011479\
86126617959267132004046137750970074751178011598568086679551264511778080591315\
33685731678789980738140916440110182138264522674871025161341187379262196927717\
08959225886365748170424171556548252336054827606073132950651792331840836169595\
92806105900539688106581921800242258336993136019593018262219185395739794394001\
40940553673918887585593138054181394983013914818792710248898775296168219654435\
7510425614171176684097241384615463858884402646404301652466228378254579`600.*^\
307}, {263, -2.55187999672991931805813929814019781270039047050514178687535830\
41763591148859831645327239871676223778709657841509288172684960749466862350352\
04458566556384898356229828153217841534842629428324994936886328658861486678740\
89940180448634557714728344932052206192050168472100099358192625974391833531121\
24124155199590455768248690463883159043676447000174016374332258885551289904061\
23707608243412229183468445388224554587687495710293819740741585502441508541125\
48618938621859357610602618364154985921123722710774715449805527489203643285884\
38850431453016076254219546477361416890067426975205621649954024769304161187`60\
0.*^308}, {264, 1.81625098244359925339152400351980726524642422183546743769426\
91582377013989549120262751920261920105785354231852366123521035570985840522843\
35141298503327477082275010650158441910536058099937221060206222012888546625144\
38489349731448724291433780479504718979327480951275383887294886262297188860909\
37033943132660742113160816384588985242228524277669366959773610366391730044007\
26241499752795364825452908512167107741177416661991539846423423211575577765955\
41509569360952102990531160641162356111741467127592802112358475206814234142341\
22916807079282917496119860543324109958907152080651089815855192789974416731195`\
600.*^310}, {265, 1.458826032626764611851492252690845682399199514988052204997\
59067418559908907892164784074380076605277209249465931595711843856502530397957\
75880239524039814924595878585319786426865077834849570078182914025956876349931\
77337198121562349170393442167890627096762867506155772597897169005384302525024\
95832634143736259397086081647702458092383540982144209596748254345902425185460\
76326785694921876369847410202757336300058599027825397166610072577717812414424\
99513162586841394199767596151122085444352678620155475899319078999792682815199\
68573023215938493496057029011934232539553982701821570766900491753235551051769\
32`600.*^312}, {266, 4.939400384971347242232660642302333778517606943439631708\
38480066364185447620224175571282317182883842635420494287766241114651096922137\
43635949013482555980828824836340365402480705925782182767336668342591904038754\
20317942319745499695328516871819081132843364738719528033091416290659587313271\
23544883157173125461856504539026526605525116296066520711801406188241431681826\
19696510707861367111997079231415840085724263325631332131397892574518051097618\
85581210991712054130343560922306951783811088317698750226031711617457894762441\
22919118586753108033475995095284444773851499702368921767325653701180875963728\
91124`600.*^313}, {267, 1.708794178560231394842736412399774131225165430396720\
47959677213725999805277690528330537472025673815020064407379923119109365318005\
24100634616604870048995800593100843517769219839288668288421766167122172626742\
68981674839185470101358949974251126256298679995960681979986514506447429285322\
07489858946943961321881868930940017199496506425840864233461025171056854675258\
71585459264992319660403368591160153746976239784332690270572473922223350537081\
53312812551430894981014840471086440933168278357956423630710958285147087255648\
07316855912741427829497562744609350646131596861830528361618457244896706295714\
219373121`600.*^314}, {268, -7.9065674353724049933950587901732156280686363532\
11744637331623085390950144493063049918958968352116115024203373632008096040849\
53948075640281041875790259553992469399400262391822375357512917792954490982478\
79026398237883160517274564392036097110403536682644275511723056416928429881065\
41181537798687753274840857939947697478921593024415654290448177616552593629467\
24272548349079254956452043482207752387659220692742962470341292239302656256622\
96110161122426401106119117994130436876434388249918979931699279385751456983589\
58105285653746785531836452535938481098019161897624575914901536665666127578241\
12253326241865`600.*^316}, {269, -4.77725288752533243891308523110504747836008\
15744837251173663925605472766645037503253921160707449777859456480198496374061\
30938035009251487290810243375690464369204235139238658409829694678666498529337\
46423357211470455372014668216633649360546919211090747894930293419889382362091\
78867801822511696212607404305251170404738441423325178041626081144703373129200\
28927414241817388460469099503714615425504745967534840562746261900105547066771\
48010488688401683025388363327609224944359097982437052081189685388910642161516\
03964864068556661946085308948019532055303975413396286757648618484791051098189\
475926562090123024`600.*^318}, {270, -1.2686337498382110229483943873547425342\
31228079383870511071688739428690807118662849982301920193966049146301856395399\
91085118511399730215642411657324332916215845029043277031684015869619851392723\
32753547911914835303635970042793497801273922946672277920497151137867391353776\
40083358305841670693935818563500616549985431704166363396321474294889965570579\
96522220515738973794588355028965927232543899690686433191044350863312845906099\
47294768368102785456823780934692126827442609890470151764206679040143148296034\
36714768258534358504731371736709549665819540124217270859120918228233466082587\
6265675901213261765283`600.*^320}, {271, 1.5503828712278401065197126352872570\
88424675439883039338037320661236973724774350284282424353655031989515157080808\
56225094916328690742807111210354741056297946439793853397041909897819394901231\
86494364027546575773856969927232852190341247243379495627255424626231410549438\
35785978346076391482631750340609439899895251688667597907504223529098400531484\
66849763705936781794329549819596572913207733496685589624833209871357905955794\
79537140888458557993936970662524684800901474047124272578516096233156805566685\
15464033474658487963907260032135879257435978694655024605223830573427471708945\
36634360685955514667444049`600.*^321}, {272, 3.233317519565977920637463333371\
04708108515124250193651396075572196774170412898000118077103860496248754382590\
88756722436534549576577286197203081438254330682759028443747281208693959683433\
90169498743759520685402196347227024419282358683930441745533814101819218669803\
86734994503464083113133186714202005749178316919157676089812690886744112234383\
21392903858195517078975492624393634463177514654806961504983443999536970846065\
94811905132317811183476582975140254055908244440365642687512023593012513404185\
52901648266128085402979007596163484102498877082073407902580870698561986380037\
069543979094717587468753254026`600.*^323}, {273, 1.56560590125407986039556674\
41590799747498953174057485193621492190427055369090662906341156030127671471734\
74167628125634920320310427516995865693333332759258709634519748050664530804256\
31805042005312223518991913384656838696246986762741267126778799212329005813702\
80893155139430099685127350619087647992835114203881016837591201395697764880790\
85054204152851138124186567793172141220566141738571045906321304148341712409190\
61650855315874247196263346863767478358471110336994277939313861092878502176482\
18682393908858883223033504316832473363028649145394866195877016988490807986609\
5878054090419996883354483732801086`600.*^325}, 
 {274, 2.94133711593252063744939071716530532703134777623197214143418106217876\
74619728076861517190955490429488118173200498506772289290737915532946332920258\
18021886088833839378364350964566276605148344264573504503390715222906775859977\
47546619343490220276771427085844524866133793299022649047389974913418542497805\
42061306660406275197607348639529883037924926744350816122272295519999584655980\
85594277887734313864601217922846502138426933664781140920985419332205726208458\
58442454576436307554069330325551505777851809440530271049217387432599621122441\
817693356105374373581715266014031655886585959091864503143718560065212`600.*^3\
26}, {275, -1.262363555045508625331063626792177056562229142174488285753494605\
68778740449752458096094632913395259734027523242132079115171235200907446923473\
27494696505087132469917169840579530673809173146288944648446359620591990828328\
63125482320230828130871128897215197588725110569946375713209125209792010998082\
27692557078693941970543935358591974422960672601777474627562411481568310867176\
89428125543628041791056794584799227186258164912750658596380935702672785620912\
81361909017952440183324776030512459279448585130087080500041319512341058649915\
32836988860184145535640126442012648465780606131398862993539953574500017175`60\
0.*^328}, {276, -1.2926958275671242272942445151957991267603421182902766065645\
37326628023603910268266288492789601752225393808166378499140554024355813794513\
70901384904632540614986331334387917841306071855846755748773611717235253636485\
03984000274858858674173011275109589961871968277766912765406306415762417320021\
52209216166713678021478373769038170159599905386437309094730126099436962218082\
31186823880617622593813696036118797128405394052552162536159724895156881984382\
66502152162296671267673148383645875519136202899366227338240776277946199140016\
96302471905601526995741069931587746545601497250389028692232760083753657751062\
93`600.*^330}, {277, -5.10082110012084274844443125623424018575930606561334107\
97042966090409196913134299542351539406665448846871001573631528842147163220010\
79702793886179028362081741029807624058264684486245032463113112841816002932516\
78991957157606482353876569843685706951821135626240087669024739654661861242792\
29558831596523415169279605756001480936547111947525623806676421220317716407951\
65357370758394289300556673668016011023832583797108615078601839711590037005326\
80933221784787095306873798065925147591490667622152326487455122472867774555224\
82393976967700031796415032979025062405485440482299419496646119265287489936455\
9070695`600.*^331}, {278, -4.798049456840860433501590172821494828525181063104\
38939329428113599187249448846236481185263956165412827582146245971871145860657\
11367895772176612372002192675728617919190149979346708084365813746964838197754\
66397605817565896555584505551016938522686665837908553251404926901820526551367\
04747748520406058163052911226042573152751222297852228873637668050217382648992\
08677514409346610904881200084803959789969087629817831606459306829064840947266\
35309274865318417056538279389087068914673207964437011079728958852320253029216\
33379815180412257785719101009354675226732188967441027550242058109084969038021\
603271611388`600.*^332}, {279, 7.12387873905470102789780866205145429454305956\
66935040945416420331309626716135390204474969675678923168827965743674597347966\
55393794871325480350951067536071335494081214976489846480290011373820075204183\
89963362194659447946054765636294143081399429746172898838886189533291939141586\
04637503533052032212281029353670078512749310228097122883500207808859128960618\
93401320034948566981524460632410827651547201612651670489115567636473741089858\
10492401499062544325038237279100520923530591372347360066675431271815262701910\
09745404148265268148449633699971123576618392752145630631188311909513216673742\
3110482691953152`600.*^334}, {280, 5.1334570593613762657139528615520676307508\
30825637254775788529799596895966392459980363182504339489314274863590709809723\
67028496362715231649390674712826518926586641144369505016659116061535130304862\
42920142413042425732696761246034497726683898563847483072997755502005357365341\
18437626791983619640025950991778473285376860390179694834097761883375539657343\
75642791992466442441457063447241039369778549375696606757085849550770037366536\
39312762619450424343388492303877648163599764225406906197669084045603985837217\
45944869618711888209720089586856839830257735455036943414400633520920137885069\
22441464897610891088`600.*^336}, {281, 1.623513063119036393460601174220049363\
52091591873015666760673401730613924008987098178772143029666134834642559604597\
45098652929861452944669366303878684817256029955898488825737983501886879700239\
32527671733952380512381646599528663016569639534024185769040816155047564947740\
51567481749793551401759197115187754525009518025367007850067969648196580784931\
10298898744655354991810851346349937941338746698255277269291312589432076647664\
07694935721340406947248781540387253008824277044892074422327628535607227855950\
65233570937628830971767970598407339410613461135370030987639281656479916992156\
46885490786420273999494`600.*^338}, 
 {282, -5.9773889292904214260568170103301694026316687450726985955513375631357\
11968279811117201257704378337445957614807172323746676021226144788359177545560\
59836887519744138721459437430449605381242615159084324910841036735076750700413\
41803691378653657760266545366860823204364320364986909216953271842038896996043\
76451312844326260495234198025840684516018080741343643127938220425730394232214\
71784429470210088277681508060902818247363760670224281335487907059967240952043\
77836312792357157645661500767604008962408600973267192511335041414593699336319\
8125554262186495191157754675036292157081747281193978457260794263311271`600.*^\
338}, {283, -3.61096059419518746357274877498359789012108453383237034302143832\
65010587011821191370090982083575723104654749376991617777802769955624997263461\
94933624414538323425837138976570653206325698196119275151071783403880374149578\
38208274909464880952970402448590502386209776641875149984266317338432604486369\
42015054860850931073593183715042358088045633590848062496489548987700718016404\
70258700198237750006007332536082853390590398552607212931456240348409600972111\
38819742818224990313223530017762281126160292604649618841292616011223826594789\
925440394650275303437537770885835197479957715897428417350380539038299227774`6\
00.*^341}, {284, -2.034713728417752761223186196934882475058422910593009306209\
08220078628533534527274619614106442985146904136198805299462854252402053740523\
74068055816701932656223365296049497323889003124816516301246288902494968306442\
38541758383441658679326430062250488454104023720683765794254217157632150761245\
94206586830336296815601951404316950092343461632030818801011511481225795614134\
50897116880366959213915608947426065511579032310931030232661405630838899010468\
62767701060275753474893161542275275292354090284468984146319079570478982468855\
33735071399708521182459342894190480816619272673271847805225797151967096394026\
626`600.*^343}, {285, -4.8438865597237591447977759645926541001020650697994010\
50009769807234790228385156639545612389252422118943144825954873489117818401832\
27529000992528973502821409786789456353850549551401902773578728122567234670847\
03975230934956294635200563600877414009637030668579178747115211063864501978287\
00719287276177802536896897363763869766738630928122992529050974240879865464934\
77560298944877437348198115734612994777442233461242455697761521323177669584851\
72964820537276523469338832690860757999785554628212584375074783647317843194865\
68824541586779182916086614649799504983858263500806837350784898603466311076647\
61924052`600.*^344}, {286, 1.256200084406024365739121629954741716291526130715\
14407251530207226359651938535218605713600313985111119360922152674113236858963\
48790545177432864722268691905344606813956952379523786439589591491682217814848\
53767496839576042185847584978761267366617503345968627241116013406884009919990\
11732254522813751064430335162892872076044590005592826015511956980205017305199\
18245471486864994426620559414131977130203965135051677248521441362536057189344\
31651492228584128788587953472456464412297908356883121218976413966572992773777\
84205260867447857513369684169968306612737688048895618388929918963530682056151\
817271953896`600.*^346}, {287, 1.75714971798403703898901479535120375933064463\
02270701159513288307985484124823915455271049760226508966893713701230600072789\
20558542246132274734983040195532045096369410069122353186086635039887989539991\
81600210007977683461271929000767802667116345147419665373754409081602483614889\
22908666552885037090628730581230587374768211951406223921001406253468426635356\
06328713034673834747594488734916067231017088744205535240794275252495237495920\
72958108873020942947605249361795765607234403960364573761667677387739680533278\
58571584065831230552073711481423330137556718852388263293213938129766136982649\
0464763913501666`600.*^348}, {288, 8.0277266216391525725303695613389906553048\
17493333513475019649566686398721866504222909566767308924031484201524143615861\
03980020831304180991947127304228655345911424080105163255171755367658663448956\
81863266258180517131287571859455874113798469341032999528409702365816404542756\
38082729791878370787713514460248495402747372168924165360353097616528890087738\
81788620187540040813594880668945804318097265264155842276054424586414781754701\
75534298948940363631070536518171933010358151643004874608003799106454048808599\
61001680922704032905481996843236812373133790551490943138053437226481769078249\
64948244081053024031`600.*^349}, {289, 1.200474774769456428862756214448582688\
13995682527046182396556078252063351254304101030603202213762430071496434523983\
84132844050171980050456568879145470314564418564066594221779822221488732994712\
79257325902119804326931813539862772824996679767580181818897222825466613164264\
28883754547048235260322123618193746816912031964686107190289816815265205172114\
06776657158149816035761600573724543271100898063535537415505359851494865107646\
87431275589235203711686125164227139786635015989571693903300258532179843203535\
16736535167569953496481021530098632626525500631889907650383781263228523613571\
074747467021523997458531`600.*^351}, 
 {290, -9.5958852376167512566602970653738185250193360016586942540628085075850\
72214812966242536955037865167511839472667235203697451781300525881874064940568\
25252481008037780746425328936454242780048863587937065854504210749319748580428\
06698074637046502141888537772746471137192829821466416979395532300330608944356\
26854240886811056078268564803683817068961412659406945482786779568804277612979\
77942320685399694226255295736842453292297248397679926388262962544048661439950\
72297011263839265233420154631698431581006394455433356558489028175025850740983\
1880467158368008408800844729502768836861539997064418364747599971705287`600.*^\
352}, {291, -8.41741519762444934482620961186968319312295115752008413203319967\
78883852829931905510238123613519972150029921415232809652468782368995162536455\
22802703561662472262010864867851517691921534159174135107195697320323781856217\
51146900005391674082167000933639721787681768158015268164867310024765582684677\
34475995248963962682814267713822185377506741518083791310795941170174305189547\
88886523979614718222378245031186792911357544749605622395465217409131462193971\
38533283899523068343748909681377233292569177811377240666175873370166275059982\
934311713957304927244124020556071971591336338408628455170096530238824167475`6\
00.*^354}, {292, -3.117016529576145778675601970788726180256752920792551956762\
74130321418564292875554012814575764625132024585906293459951728910838376732047\
83540271624893229470929373012254282308455270854531374343913857027320233630527\
22156927546779310568109832804913898431509857621843390873510625023621058613089\
11763249696300610464190648195267297439837253918159472858160906332103498722824\
31051643523869830827140801434831234723925978645779936807567864968790382281993\
85332495053719591125577026105100990221640499207251389894574427243493310232706\
86556608207461006766907112402998683881685523746171815812171692189654027346294\
347`600.*^356}, {293, -1.0913498437194528031970402222364439297185508265113556\
90213139031705254985047360078710877259653964168669628071632602134712124983058\
29322946296433132450893066896630053790308916656571499139232079011165066889289\
91305637013096589065882454190106823191410151976052473955965050682563526190038\
52294251878461275368097921535802048528640092532043462312040259818274819837065\
41276266490210493999158215709321047211475325583823479253366646182780258990269\
43206335735287455058724106409266497970380828350773124062572262015439439556883\
79181488150404597178103484654373397858625362110553156633564172572666392268849\
54936091`600.*^357}, {294, 6.077843063618278793078293970893482333721960719427\
14787433562135077155219594347553020930095006097548577761816789397434319628292\
78184366407567881533349660709229728358402198237637437218877246753456943991687\
69133743256527115981930764163812497644068846410373864712420796499268523248691\
49210209752181150972236767183554339044735935252266044163185608525523825446637\
15856798330835552148781437901925188511370615415876824305224184847923868727540\
10618047698065290441319803345081849892781362635833077291021146867237900602014\
68868322035293809937205352865645633390128468770985624802133299660732942340736\
889305980698`600.*^359}, {295, 4.00773052500945797181062709145706045576263144\
39114538645756801426225171239993867962105499489895902631780485294790035777636\
08544865304134233861472362066745760310186906107026198586057168251029404089436\
00459693908377587189996206024540932389189885063699941841004676220745405111418\
47796466133677629216015115572099595264221669393508821073032490783579706219595\
37433376276798104386286653161236607572711772352997789654169232811766751796086\
79085807143499666173380917475795973077989286310801505444845219053437600971100\
33999629977146028785877712398266965756418444849568706815647951928094865071768\
5469690509403617`600.*^361}, {296, 1.1593611272515628277475756203049617705432\
91192111768348018410884340774275464416373420507145734377795659293367521732375\
23387498450918354345978056219866225826344996359201160790483716909140316922639\
12918718714407863836810539366665049275229809097186794904804154592671994232756\
44122832884894927279201281471317417432395441836987783905706704858213305248818\
57407295391343282988965697206026928895871767689566827309115266106439944798773\
26445484573531562198855361771167237906972856126481326429019106727697462665177\
54170478895456064890129041331731770404553536661264627182185446322972391575701\
89350012178340973082`600.*^363}, {297, -1.62253926262488573139785900000331397\
37587521376588785862821347131323281898584767137423146082425009813682695701668\
08368012485422939088586770756186450794570702204534710874975547280133548819295\
68029969339674662446217229562599631735330380235531400634264319829295799138760\
16464659167442443761297202801484947350336922930116107720591805921159336144926\
92964512267790525655153947705908945674471934171913497889240729943494960181360\
38046687619833020270641481045852288506528649739680009329728945443400481553403\
39976667326989563163371270694463513885923377790350302885886670204973979780298\
8825748758324898238129465`600.*^364}, 
 {298, -3.5979265360233976137859670333414645491581878305943703475966221977005\
53815595486753119924119099507752447850294628605227800589582134212805138278950\
54667816324333454328209003579685083872424712511456218533846265469838529683186\
73498806311748858480447841541877419147840605004586382874017079821414327271999\
67889305604202641409496839383285219771365299591784500615503566540503913987588\
21188452439914290677232887435814413904883424661126921897139901432025050153522\
16493057286485279137099901949748690155051221927645525112828650711380303147862\
1450767114032643341945829841658627414499307016352250695581121784461745`600.*^\
366}, {299, -1.89835202568969018225232435829547834020108894869033284970769183\
53400835667777125405536550832302164079602636110436957998543871114382574349826\
55306981830358407145600144382299272252019659646981392384356961655319494858463\
90737310480530233049015536915511910032654713359031373633865955662876281387789\
82930844226301719139913531475212178761231976935202045676713084979403879366190\
29349431777280992613064960597519876130251178140753042480126476580851445288183\
03833310267175218418731226426187265646451853714092514688530137431998651399559\
787703688414476540282937690248635376675368064793565187884333373752575842536`6\
00.*^368}, {300, -3.855537402832483617152391272417077944232309904546758783238\
90141052142811502428648647985948351685496156785018651328008632685494296798251\
71297179667530496746012732015030414227707562093940406524112400234838741004342\
46977048279164915889459265616497145081809077977407320772441314360050721177096\
48167108528648569063760205355579057143334142353591516737574964204379859906322\
03481706098000502060298143519092317154650930830498767856362108527043843759781\
22912746928156788404825724188180801744968852900499958821359595427829969355590\
94708285460786916385571270230025512868152719610293969432650315973910156859610\
116`600.*^369}, {301, 1.87285374103918123976252442381623437026075389115595503\
89000036313166241055539002867144686342333494430350029079574002284251971717899\
30129940373843518488706512345661249452587751365214931503575799343134170714839\
49221661275778709056265924128712774946373395168392266884805707401655075372849\
49012873094160738789233065307175162812949178925126151840509608932725250752045\
00134539905538461811123563956525591240805542054418290370742303858529134567383\
98699635138068328301416688810542474847748267791294093476765122678894413856967\
91063243530627468539278794512826838426558994293271653196217051481143554619240\
0170208`600.*^371}, {302, 2.0713161848514417950853644793969771146131407015350\
11227754595201749989513501476986803566976419786769393627551159787225085639091\
31504411514835873876077224859811669455128249837146267243125407436391413544250\
08549788028171899530632389831381288849262382122493218837265814104521254943208\
10056240574561395528903400109820356502020980756008879878415683922906813670099\
46193893728578596416806469885272099477537865945462480668742961670179014538330\
76246228933670429305890698113486337118190169225538645921017839706107287386686\
39755050457775671820426603633370359714094338304932551761352716571486435538699\
34958489891`600.*^373}, {303, 8.885507574786571547153273542099274486624578891\
49732167849503990083072583146204368087524912780349133526581784119799133824714\
12443101872898435434418151100826499065067933243573885020651615829730546283852\
19251952400378290911713111759241395030140988500157985864331146846068808844636\
82177319732980952844070880041838622508951080308619605026554854589710050540491\
03501229723719731864642347293299105843352881960727121052808730755934777840101\
88961827687276228185595128555546314823357216793662668093641752914277292407993\
26233623857173389436471478220984562555428121680519119200149958392376302023174\
697107525663938`600.*^374}, {304, 8.78897895389342647441501365146026300461029\
05649803604117459732585222303741153687185646264656765670890141744625754327885\
69073176157880025523036790293631011524912827054191978346731365096449079757165\
12374248091191216047262373558065546767381225302783948246596512430610197892069\
88926042169200600737871974119539214053747785891221576245396990248992404813754\
10454528043582947252906392260992176065456768923723864755335937410065280426281\
05056716103977958613561203865727943350881010211777706557680848026439090327015\
74934314148947702948733621281451480971757339120103535722729429797661832433479\
8604534837982174428`600.*^375}, {305, -1.509828751295172362482902363375709530\
91428797981263001885502843371086792553390295635035105543726660251562815626854\
28797933560622948569285469289296270999347622245794342592129525699285950063738\
55574176201138383835278272780953850284631948396382293626684075316078393927288\
64637187527690610300557840860134849256763933143806720518143445941364972210731\
90154467992462033730546978477230079987464960068430013937777914158920466097589\
65609789830671355246365800287780660260497888240125736709124613258943332752945\
47921883581409206626061496868259756964503215042103249472843997816663259585555\
098577982441277794617923`600.*^378}, 
 {306, -1.1781235923575506413392661191448407895741756579339176171602509444074\
53460245836487043942831171064308213569336370494444007758895044022122871915042\
14687161021004279629578736817948074343285910460762779590804460721011916308658\
52793360210952330649194210590596156770354669098769519643630441746494149127182\
30645756505284844054743468902145789586061482842696898971844857168115210864549\
86518687652144662810369436611510185665503526963279116672700947960205441895718\
97975871933405445087131342031941539499537706324510780363622369661917627611277\
0547411772128467496385404988001834954594207983813032003040958380810897`600.*^\
380}, {307, -4.03642543705779869269646464831807564685407649184333421477544514\
60828693489501088416279516167998315573404443562452690488831227034243684086995\
84822500600051494540831253446702932888832370374991121381461285725297360930149\
03944342828171323975503650341663725813579249778565868575523165376695810655284\
60077997270105062636891287251096467254496697596227431088585461251268403605186\
76632587463949310155589379738481562201250632475818196595725625098164672232637\
62559338613689072719095214321627638233883537043465017957410411040992274504397\
184117555651097111033763067416766555898801490343737249130769848154235825323`6\
00.*^381}, {308, 1.8963088882914787754317726800168579051593958164896662062547\
55681860162751743784084988101422031841104270633256183169772703906146297116843\
70339613522683947351056522056716848692759205074628117266162317748514865788679\
69171885892043098119788788158775830357445121886373018001469708335391500355862\
27079103956691010969160509835013298972180101525055556755848765667087726167528\
75574335228311230787220511435343934067224455395552838357270558655060254884031\
25949753579958253517082576076361578367981579820493140142996833425941172529713\
01779400438791872476975256985197749481251272972531113857290212854158823402552\
21`600.*^382}, {309, 1.090398866422457497000157219147492986313376150685810649\
91883985530622154426470379058990143477149642404338651760838240346438690807229\
30702630290162493373384268958436336202303657728885614990261785006754021072949\
63489538664532183615091146183787395488648648283078571970889565329508805951930\
74527103303009270538851918835619482088610767015126078746144548948291863211822\
42162582437238099382057225979078274285760460323200519054861001818603509594811\
16969349850275152528085166231461198595627059262905222437169017077914662495712\
19575457068185493637120859178869949309219957719093816200870717022325297488897\
125798`600.*^385}, {310, 6.65239838242056659032862986081580430395970920493282\
70535119061889588112027704602387999816920932425896806046921572117206926755268\
85162512831209349912104428914611996270335731245386974858748033388133588568601\
38311223234692262027907025868835446233573730121543330259922167841611180607584\
69238944919903416665864059735825684229279792839081377763688796814861939631682\
13053297228078803586813838336126537917744200614942807895247727937127977504376\
22480892781006554628920005735518305433193892823932223412744634812956283127922\
08758797985210194096593803421456835280766148418850598830056010251696233845793\
3653054014`600.*^386}, {311, 1.7046505178899168397832508385654925374649184944\
94251199450674710499410650823685679734279419127589418681509975527298614776342\
47009008326523450008311070355760885488847970135237671159863002243935114377975\
64185329044154896720367530973152572100887459531109770215447782507984249841524\
65369071650658214254340014279733092194302295962300314107380044411537583489335\
01391731846345948433691037279035250937635613611554017403786220900715855625668\
51422056650482633211029083158114611696547658191084198486104220193059969070747\
03171501200999185723123938246860979642067690880183089878652487606102431835500\
26303993294664`600.*^388}, {312, -5.06739768034452728219626395959231799985972\
25392989881376664837901680617295033224581403210159083701215906101973137964745\
66218661933377526287486528912684792405609290320625988653580708787967920850577\
71658056010602249878670203228489813268612739612467586301824650243917663030360\
17801146901210060964860944754364361602282295209039668525376536610777345579862\
37504333375821282537772523534092097407980443912085385249028276571204638390889\
33770475049919769060224415842914694745884744576421627167490936558432607932319\
38456058780510524526856309163703478247542502292030022288302368024195714142652\
0484183928959374942`600.*^389}, {313, -7.528569937725180849869020872392869433\
93635490153646891673433136308396347596277470759849875454890851253319268362578\
68703178263845490411801854700155337613936768625206671815788885174371818224032\
95381353439040184428236942574821982634505208896952193665571490831227861025677\
45280132180611199552806045329721571357015306961479093289691021106740084738411\
34888776616522403273949799324214963690869854873800698631344702404055704129810\
71530990158621842899513346175133908538037681103770551763312435097407774366113\
27441238356581275528186993235698432222205710663276818218477547509491857741941\
339464515629103254948569`600.*^391}, 
 {314, -3.7184124450307426704133124844305934276054655033741589411833440098794\
32322099461745427252192813012897434742403557511472363375715415559339655075431\
18467535067411470331135053371624569291973874997953833990397714306361489894811\
90756744846847864851574987020051105091476859966086584265977007577038076214199\
76652083836441663155422538133568487561067441280210089073186886012538076088104\
73232566228496414218925026059754827055082630862065066030794546073790712137637\
68077305327022958545311725927024947076086975440558978171312081916370685901435\
901188436610188019057244464791073797827052059201508539309251426963118`600.*^3\
93}, {315, -5.884095060211168234226814949800524707190445777505201794902366464\
29160731973917032960584143257482068872307348490734119345681177943032349703314\
38783561561339125181250571268564853374175430844123191405825783740783029349549\
52652851414547490939159083374015687633272461616022365594075049873168640128493\
75628599612696359121581753332066770041776312028603205263551091406540950962004\
41352732048296817621534606708807121605519351652022890349889791366418821675107\
86324368581294304181758773990321493249189255999425571173440356943360022827101\
4316371570455698147299126855966353560969501722165450610326142090145313208`600.\
*^394}, {316, 5.4115374505116361227547481270865155229659194136040058384448499\
45365101911322909054944453789526005411672113885750700136497238091802726540700\
78655128209785852770415224144106417205934557889278884353467627474953219437248\
79137124832574476226634545094284568055844234816319322996701870327442234452251\
72586033308212327828963075514618206525123122697555939439234589630953187444212\
86223997822629178919924855096200369448530536989204184294497889708251773683811\
66105760535939512255944233554877400097571991884496765279830132357942150910150\
0901938081310981754567132102744561531111905514320260026471094600475573465979`\
600.*^396}, {317, 5.093559101685267244774192616737824701306483365431310643326\
74781279090257862473291657217984533724617893201471784425115429059600685510985\
91549715656108298817405157358417656796936365518440354246118538231034545916167\
10296333417208812538727942925781404724833571821231117926764149624712632034349\
96226284419269888135552618710423898466266100852057825640478586472689533733442\
83804246944258453328139400732837797416118940521866357943806586521886474986363\
28837844826874917373338736962183412450128255269510534715851353973938561389008\
86823688053460458426882895039270309819632697218397857551801662229833136767761\
891`600.*^398}, {318, 2.03329763587551894455495882726258014075522138663257606\
38180490657409595223727683071815132661060268247378516645232800596509326273377\
58540280615994224082984622720219543480944606349612299749697899858912447930330\
65840817790431234837753630948953609711090794420651850387771304069442455883087\
00917034270787954348776009214044753493601376486524384950126538196093182870783\
71045113045370956000856498271513629826336141737517750594157744031750613098543\
47029797592239320420701899101417683773708315191114890232465922851041330419413\
80165145204271723457360690643921533693540935518638113044257305048830087357575\
051893`600.*^400}, {319, 6.28215065867281181870544899137570756305171559163917\
64268388929445110032147715491549493676978206493541327138593554806635081552794\
17453600860281348987787183870879758160759807605061563071456116114834342150507\
68919191817858575394940801900245601784593695617190490244032633065408929448918\
07882538230210776583075626603234278443626102143990232617448481721395004860315\
52435622697435816087131244311281805345183101883655422237097507131191288120771\
05865403098069907614738938727764382564119349552307466951170238538756687165851\
04447528910308311076021697912731911809712499157887885986700729349121905410459\
5825802846`600.*^400}, {320, -4.806540840166796207201196856975683102018762844\
90351055391404901106515931865735173966927247148688042555625294179558197025078\
61298628113604594508228468323851369171948288092735044259895957755226776750340\
47612654864320666384541771310275749339308879399124741939233686868361821141989\
67043289938070368571739503076782694821575287977830542041503866474536969101855\
25389203347313618927661786269151261143489888712949168710439063169383926073083\
47665526155960581289096816912918630415533243746575354564130646175754101702301\
97127631126147426771814284018028657904834527165706835511927654213945940767926\
989466839379081`600.*^403}, {321, -3.4086995074720032276426415051790564200282\
56489078715582919160087332969676086712721431135788446702121482605701131003970\
59970792899683474967484168005061377160111623249380021127143106209472789787004\
84706676059765198639439177414775425290624553304596848378972749096118470591386\
97261859331878431306839376099214865786960893606413390910757598994506422313786\
21285781005527683294786200988598142057028343111183134361762006559587565752488\
45893212272071730945898932944527770021641121070803388955490847843062189966661\
86001298111956567611690091418713274862777528188239194596314442622617969983983\
00982092579142010278`600.*^405}, {322, -1.05740403801322984466818939069851707\
85243059093987657880190802856844736313537852103982726491802569033202090890109\
87755410767886971891436214017289949110793076727276081781646696129525279370173\
58335956034914743062796899187905060659722500635232635715505754210011988322841\
53558386981877504351762627611016564549835855236830545618499404889331129754270\
64828995847676148852028615540301239006709166192989330890115040493306149497534\
52670816596989268625026084112358242894611009816759334549112851950334819168232\
71976236282084596732215138929984179713627014090612959246619022029399168703175\
6503835743703044193846015`600.*^407}, {323, 1.7480306787237262523107384678086\
34603561589110416733104580012677698674611128332729263529610646671518603051182\
60388243157647853496884623079637886778468852800956240565671259633482981358014\
10522762214784010609901537914912235102392698044094884884457226381055498032095\
64359200630583235879221112236603451362897743481953254575022733951839097153954\
42514931785001197859923397220169400152664937702149938627199592236676512349936\
95427111311083150680606181473746827568998171751216795076754690135223164138348\
40017949038914702919557838982612652031088820166084184679651751030217818000359\
51414427903575485435702186181`600.*^408}, {324, 3.980456720522446383299312853\
55495964825921636965062159960272186738683646330264187497991489319456517681876\
52491517926780040259879242326082488765870561102128661139434094406328919869124\
67961357363780516544894740077297119737638175539069832283478398720145990191379\
08400453716418628926427077883772108881113054531667010664293581431443694535002\
26639791083317036273498810404669473120481257504522349010030263258091123570668\
48839398956538422480065956899904287468815867179147725886664537532346712457634\
35904662423233378628968075622173003763991061320881910639909809337845014231925\
493237732253153905087742448452896`600.*^410}, {325, 2.25804916519669803803385\
17672034163986535995767294433691786841897059879448579963723005546254496406838\
54858852096536161740984482356096116892078313440037587614243580919889441352633\
73353678912160614284984072586271778520880354645512991584604147664753143685186\
61316588345741245933890005753186623111614644914114734920070032415175204282428\
63511409016566078600944990481349287167246823447479170778146782040450692131363\
18525268528838025327022938682617802243115637278392008475626966979539312361570\
19064223662518624600454534440307273746371062968348646656536622057190897078121\
2547489542253100077757839024866480787`600.*^412}, 
 {326, 4.85946333065347631548189743285428736878214454721610840836201024810404\
26959956461995759382085096444621460808302062640070382816023460194645335687714\
93710902165332471536020200210625683142953286670470603784564652343416295263611\
16921821277526188757027024892640390624574811056843676240265089488657746578911\
70020042607775446218378588240367479579766054839108226620348280714797234891637\
62965621362779234622987274117141788531616689014416762205980689120419468295105\
37420018148920979448431518435595287787528700567412614112633638474870402817751\
815984039177586169948271235010113652224990775940993436045939332517836`600.*^4\
13}, {327, -2.723865650648122675057016937993233476918774603594932038682480867\
51657709475108589666975339428338579122705730390397906277908862503033386224568\
48297983798885617582213993256334141879588627184963681892784749695026936680641\
67498565771007028533504457395934995767046917565438327867079213086326294765026\
74951226556737032175763482854814372950929299968668106675346787418787783533573\
25107195219608206426568740840195322476178910716721671643517568543393950277352\
73843181371050274755264674998420305284450396487384528832324156074988840650628\
20895027126168234124639945571119667605152525107496277152267047486999885333`60\
0.*^415}, {328, -3.1938497511113558159037070648521603091566399511913941799041\
12433335984090721797537864818865933729254520579967235627935482593184998957363\
56127427865245855333540591071137204263362390635662375492974753246324212771451\
36531015476626634330649533704141724668188788057628981673669644902872637269035\
93543480292182691531686011893887413730268506874631992587871012738257791751134\
77601383761278247812293241822837370777647533749909278458274877632390498580520\
90478247244157384942635622174383146655725090853252723715446277859855236173803\
81290827510295958803224439652083562661846504618453303292987653007689905140271\
18`600.*^417}, {329, -1.47012977727279277461304835306288864960257725330340405\
02671197347057365767406069320105537032977587950749818091802042027994657764114\
10514458856407053986078946051691850994404808434896295175961296631243657460786\
80063912870518339547291225742610423243248710616668552856066800148895866337157\
50203309016638958861107259954363893769510792031479078072445133543694784237094\
24643720701020214205178386897457038508953899008977924962572630447124392032719\
26419962629729268677984214192889931472980622938062253245165608094916918125425\
57650002129385442482609661131040594109699066166361401435943324931788507451759\
9229948`600.*^419}, {330, -1.466882346689231208637543178258690566516115424581\
95230502749758311594108554526006116670522354089872788815021452766570754467325\
47401106131962372203243122534048423845634972193809118671275602876415536316649\
10696637302002422462454022739147894672402985838297155768250426766330632263879\
14024596407884238503001696253344435801076788525142851245524154763507054296822\
25634174190266832135594383563570590676322060841544877612269253392760736811736\
45572077508092276013513233126590467751307403112904550596128092724204439158459\
95966232432839753143898809137251890553173022501926989089393142296067043548498\
827211111915`600.*^420}, {331, 3.02696902888403759588652296482875642247868027\
82068191511408064467879849617037591448083692168587479615789544239388952973887\
94658377980732411920730217246052518673969575563945276081098572478985523988687\
38949390485722021173418056780617570807390630862993381762250433246840617243612\
39348242910368534863785505720801083290679998852513466238263677519499779009669\
12027362531156967176074810619867169825814262486775522154228122492550027513417\
90343965228576878895819677509061458926809837424001794225717125577267088232560\
41947550122830544831836934368322047967380457615886065170931218632824228392867\
3830290647044216`600.*^422}, {332, 2.5213064351276444815313293900392720587483\
41124604105577607373861597796272657394626894716351699250841797277719965332247\
78242131128029010840136811899387099244827854697898242695405564166435958431532\
70254869860958890766396320326648338199263208264710950854094044687805292650367\
77854752166170985922095360077994843380323854051287624228685694349864485881798\
63139003559163354172496720188149498188531220583843874901536213577614586878361\
80304112875430005915046987194578241116014133848426581584067033779954856868114\
49138718011892063877902148762353785465324581337115332000599689428777331437226\
32362534392398072898`600.*^424}, {333, 9.230598383869929947795894023537929501\
40187307206310072293364792237508350749245546578898203499491594150690015954899\
57328660745967506490172705132921154064794248043147958782341622844325058504837\
82036576725146665477649327531410733503123050923692295792202099896693470653336\
91756639176747770239551486703394753489912999182831243525319644322031349067209\
48068732439227136382759417648227584086939830196686326450037390897523709179525\
48540122031499374741395349522797227452442133818310655569241315026848224147056\
52855971169552693823961287766917110217911474649605858794488933497865243007171\
353771588474602531438327`600.*^425}, 
 {334, -5.8329881741806508447267874105114821999022952723018336210620401578493\
61076504052120747042110619333992386504081063156879966371838579784385443422917\
22099915778643725447733652740617798709876815815391174884275120283424733053175\
14741932869004781299510324677164310766717692227383212578709058338184667327407\
31993018600001688265901391981079988663028185956214770831240081025512061869557\
19794862625896822781307447312492754916922346177474968558781881977175540345845\
57703081553675204621442778441148507502895365186461182389350586672981063051533\
2748401206638791711332637547208424902306527207292949426689727810717451`600.*^\
426}, {335, -3.01588364192714405742271262097338846979014006687976558564695016\
99156654278083939001987046130439089989388748554695769282467306477138710557360\
65216844240152504780578534837489722099157366529496880533693232464164026589644\
55615543577884734020099258212851885721244315285825499094499647786334693642932\
96558300393635193804702726379427225472028215457377222385760899679636913040527\
12132167711517791491494441150794184004711995893421344194377864296348716496119\
22182327466050741317552378283210117818923794111103002106943239549006951001968\
982876942136418915179187999176844287157649993618819067112235471811607251169`6\
00.*^429}, {336, -1.967096113495503094321437009200815955893942998612017615915\
26313582552016345810047129687631782870584561688490635286997134235791424827241\
65499874938282577415052081812384433120638772728524128599322686935757805614147\
85045662390878560910375150775961276745959458203497773933006479085892576997206\
70690480399886418590174423781142432068277247141846205124210496104932289387613\
25006277717397207759287271371615250206832594772265831212997942959131198214399\
62752378687021614631690274996043266712095926615871612053387428366466047991615\
62228799492957801769527063845534730441083424435717309263880552770946510233132\
804`600.*^431}, {337, -5.3388769378227547975943948690458696708312667337535806\
63455083839890771293467576066180428734255444308621477029933529355567171534428\
21299573062393035640127499586687590938441782303904045882726135929622065770625\
55280205358529643793422812972488468514722479267374451814428533939120806276614\
71599186693198902717388377045321490052034094418618444696977288031430288014749\
23453030840709169400059723986462180581333057105850216593122202637213554356737\
92483390951376013177842183046100282743170729057809904750436708658542482019929\
58680483996106495487456446180856946531080981974843369235507659359117707916161\
1243227`600.*^432}, {338, 1.8536389610176036875565983799285010783324530624283\
66952538357216998065022911774413418515436268990702350508426907069326085126280\
47856748821202724682247925276241383134606946997330022172013114556139833123490\
02280620891387075882079975128145977475811705101711017454897399128284021692055\
08727231949450813133439244667157416652824528829640265741769931003162448786133\
05144296018941566690021379890168518913344280343258733277911383521694619204505\
65057307405561345091591781700241755946674024103242123657564776681683581131032\
60452516573203184312238556086808671882496477906576293498285874215292236755138\
09661423388`600.*^434}, {339, 2.865697765662606915005084527101149194381368847\
00353003741599440131488663692181530494543430571594803604130006766960376722972\
78655617688805181248540081120743732147714716993276503278969922049887472158084\
36138802241932138329422596970045114460584184297087789571130481687178242924116\
68323232994212935151499409264281726432647936343740020274400106412935551605767\
68427644449796030757255754604083755321845983853327634453429249907844036947964\
31620909315708989857658398090409653281334947775900307260511019589130124689753\
07773607784485489512545471300102003441686683635391921573700995734659492248895\
328122143543634`600.*^436}, {340, 1.51181713299297344797407765935966955059604\
90645193393950618913876620043521308813134813532190366898038071187375133675367\
30495298713040748492385256094064181964114472689510937744691065478713871986347\
52255428738139576854523878517374222438908538934039547133164671460690209346176\
28269967460202682692343000142456303172670827574322142160335623872027411488938\
72008771559924684356904321141425012624378258095753917235415844278765076063669\
29872259234664072073252265853465989487578005164157458082846806267333854465829\
60402051182695332674297515430715184273328319745808284978134821775994983695603\
5563390337024693806`600.*^438}, {341, 2.4691389861674378150603645869844378301\
47098401258758694007680312261362521331097482464972516069044003125254288358884\
68631283739350477880062427241055306115888068322257323216972918259466208066512\
16321583824194026785284991170167590888619603581328608233133195796142296470090\
62335480626006827143006614538660464531728661066906310902909563584294252532835\
22456851861263616837374473110675126214495869205376487491737564204583017705661\
53724185057516531021618818760535474890749762741310097098843500605903884000794\
21505397157928765156363705953550883894706306151753607013854632510674674864843\
08963982591919741242968`600.*^439}, 
 {342, -2.6707508405828219309952787606613658620466090957126308998828233200591\
42681936832764293881656218140583796720673009249584089643392839921758301566682\
19854817649014363246721402507103133053280640935644511089588830996908394577991\
03947348836373822337997534460759512764159617637796490299432424063390420000434\
04101114161187536765014546559738937566071876661481179054995511116088123883673\
18350334576745842182585771429991446077005956091679614555132910046787480790916\
34909701654077527086506137186378607997230375447360622503757203006878875083189\
3711500497842390301273874125584696362836324449014932796094254134470521`600.*^\
441}, {343, -2.65905195576419836354862070593275245704916922931357695781992220\
19253461789584851950213677897422446170267292353613505825304187787343704688536\
34450295362457182544329810576143628576773827643590335459459860971346520087684\
95745058303428496333646380990374215462428500276308587590648008909801173769928\
52016393746543448712551522193670019105817932925800821340055920697078892200633\
13096679697936387720009410158034374538714014105464208668039486165870638688240\
26198682921088947657989041448512253772549673447520690902938124696445497528756\
499443450224389358914732325157287346929888193403752774861615603938033533025`6\
00.*^443}, {344, -1.130310510139798089011020617975969171262255333826010230560\
17496961441796469025411788059199385860831264778144225712512846685550041433614\
27388367860109384836302057952345142730893517359627968154987381259179394457440\
57936628479684099750014685205526042378853349225110496379347564041950054971272\
43660550139676439309365296808879563204292437840426646308068707748721865496675\
26707334507202509550608684415971925846814983356485323474724007142650947442112\
99757334145973025830160156147524274899831319432411081700088494385565495991753\
87578866653412052495625912506795330219492209637255782054791423848838320586282\
788`600.*^445}, {345, -2.4551336299226003731981478910183810910668479212750953\
23039135757453236448745321572557518774072913141816205085285130150152948537173\
85063333698245929754667231448587118392876463737882999478017494183671688915396\
20135636734844652972331119009622279694085157813254547477602913696895616276949\
88999159179240886277431642575207690285093102012270446886129837691724697609283\
15809175590422483900719310008673605710191621435215673694598823338674245041415\
61596682738989747206890723437736305193300569701631262984241896715411040104674\
92082852328432451298235339625639684758915497076165765395860856127454352177779\
54619283`600.*^445}, {346, 3.226026713223716825349216782992643177850882687298\
88766716618409680429585592544376891506743747091586463317328973822849019362233\
10191113373741814005307508336140114771185188541972172443213135467008544496662\
13125111501023129475649785556659625260626457321388767392504258864790178069184\
17129969852217954478938432082379274888998956081604574194300904309725459786957\
95637051359957549379333926364961235505334442507527395553556365305630440059930\
15997339840006497902924310653927800673409801199088420492426523050399066837461\
71720569852034551171538583270614371815831268581477540316300175778544338601898\
587206463542`600.*^448}, {347, 2.43090453476519096533741272347137319698938772\
93905384959549877501982101816162161912566233885788010135105137297548923688658\
20519538359751243863701365223337443041464762741882141882776284551429431846252\
19548418202452474514590500442923487620410332380414823370537470371667646591001\
50325015349708608978211967505029809165744606539419157981070841962581115946180\
45656082006158031722333051369018595704536210178507609192056739126920592007439\
73670687381385076833825303674793257570320909517358704994460914235743706618618\
40022946963086238648407037156207736166475139947701361396407212559726934137200\
6160310259911698`600.*^450}, {348, 7.9768310357574804151245957298177579078691\
74644324958967569687347135020253106918840981739392918699457339742790818603610\
96705098320668970739418530541774127061833692047079343012784015930884875322780\
84823001587735000695844487967268047398632344479109057450785269402684927764959\
58324318184855220247343568892904336111362497177245725709182005421608798574807\
24258248984009740108934655516025238111975748528300230767877465489726818579523\
49716977211944354974753210833995425085946702636103549935384318879507878047319\
63593616870473686457888486228988574328479250001405474736858859578528131542016\
7757718148203571723`600.*^451}, {349, -1.590950128172477095951909018215418977\
11602547559885678123603651585857930953395795111712861139470931050377378402439\
20705154911948545240896884964010001050693368778834206044316107971390709467806\
22646872149052185619483722341736823792297227985518586716671806804992115127830\
38512692771239544251738941488660572104863016288232256722519881217957853207637\
24848680408974683285449572114445436569330968082722602901976288206510700356595\
24481233086244350174458695734358029178213188034196883551285422813774612007276\
24278519300888994009055206829930225310005981290852095585724930934751893399061\
323061512092652894085445`600.*^453}, 
 {350, -3.6316364633901530709033409558084170688714841921399605067629017932497\
34451557205498207081371578127806514565137962777512053256285322249168835145935\
78380390323612304349525392087206787893377209369601456159103439221559513290499\
64843148562828343742468061006045273121773113219712528112073712480603532627313\
27962921528128753066886573376843711540644691204072768492590903516293603909981\
95454506797194618026685114105401490648229844896665919213668807089336433780842\
46921956487427249687507376306251033993914818447654111728375818046951392246953\
4574448145017568330991562893437537481979921702970212665973169821423459`600.*^\
455}, {351, -2.19024459220476628469679805860064542931709578067266398360639753\
02942808697312356521104995160712235004435356041135442807698201923890307635096\
44684455008868233897941608456420751655684142226804873446550777499376055302859\
86243125111715082058009090035040678954878333722271118292862922961736593048818\
62044869840617543743595051789334081363371295180249836993559908868053462797288\
22508647834739038484550445118685341832185188427772296487943685098244705364612\
20388362958289774572259760306090307833503810269257913932895093787481151002888\
693005824551662373325731257870943970383558445630613311047136059395821731536`6\
00.*^457}, {352, -4.904600945545053954193833977901277730025881226273790080470\
48992522159571050265780773003132076721939048914529293904028007867900395622233\
14385372347084477028468802975650449961392346833852952549943680330060812396952\
65920121881886705759074479443170580609588237232244143663279525188203633059491\
60440521815815459244801422174390190869345376514645204532988290880638026469564\
39101079336164019066849228361827041624105618190829591674015754253877772977464\
51535213602018684745562122416074054752889777778123221765341920291429502434733\
52732849391417724548857982085373471093338194257114662140342533883330486253699\
576`600.*^458}, {353, 3.22535678542124008192710804818872287976413643235494262\
07304870390670966844465468288314851150568194445800820388737398005681665995770\
80236441434406614942320700838145293485201934062774624581124961439245433572139\
39106703504595933820052041039306947209407223061734654070915053511066538240112\
96372854622629867743648061334525809113023299580571770744838097337331266813374\
81654574444623280473711598963091967863708844386462893125778724210027722053913\
63530882545104828894126585077136588632771969736434726707451821539739348520471\
20885318642645375743191932236270220233804011004334899468522134829454936734147\
1303849`600.*^460}, {354, 3.9511992825633280005798128297948512417529949602691\
04927074513974984390855963723166954664184921837142494138588266302006623068474\
01490287414278849465229779882439145896004632225576426525221823016106929852895\
26139866980622788491156235798145789831843106387807135337886060837487678675305\
56693648238934757427512103875683416651242691478380943633892420935774166081769\
33083006010913549627613154518521031500588326610426403030234341058496103197656\
79327832122907877713821662389734351751122438537932654354409208721212485238367\
03989568511370381501448385180651226327270311347875662171168094154066892560127\
3202487875`600.*^462}, {355, 1.9298825922800661110012575213757906514716466743\
50207426820793959358706433952203310518371094772643117075312699503193180403488\
66807578829853163566336797729491753970456790109466472712232172405590286542245\
53652362429987726643833863506155143053750050976034619323275813030303974949729\
33948475325486715724172332268721379761211779653661141320098726823752492659732\
47865094133864037584323123736946813726017898451311960067354162400559838218354\
74405802818113039561485141300337886410608096301166381248140451984542788920773\
25033529096600212815943152288452852728522956800385317414083180574568066932724\
11250273933635`600.*^464}, {356, 1.857326763743358744292703163830456155652482\
94949262693372021235381677383101316273822354967827725289092890501482849490467\
40703038987566968240494530897406470590725318903082084407419655174575469478136\
65884464312892725158880553623447493786160047693934730697043698016082549452248\
74993767011675058463935736962879635903691384966758628999834973933484664300428\
07071236501276950299184782216268511760270728207918001404121129294305971196077\
80138208850721601207873768518077407903453967139162531098507820074096933157030\
12467817799764089646388729522616462457661466116341686030046616155402561473595\
928534926258185168`600.*^465}, {357, -4.7970936970452670345980244563246140232\
40128186334612730647958657383186742186720241109902630584675190079087685336352\
31793859957973767799319839523169719325047324231787504755661844851106661430977\
46644038092846699564205372393551478739022377127669913753396386294452784436207\
00049434537610653191974903827616180035667327997306325463906794414711367419204\
75570007319210030520507483531536839302142729959087414403616739938091106735437\
94490890879500069147928442496915713398902917225904686254993141373815551336366\
87696156759593419287506515860168258144722893542534124041844949458216995117556\
80574023162305014209747`600.*^467}, 
 {358, -4.2154127717780704606981780572618162551677967063152222404069032519101\
66578118791218599253916975774332759585685039743024074285007022053556657421444\
43977328377256454483107517347322139144170996331028281902742512648597379773714\
52947059010361435349574013965175682598250727372162330412731094276729935279571\
12159490141615983537664457492509959183314638568184451538924281573683191983764\
76212355426636656349343576655718119022217359306905036714085022761355091167269\
99024610344939534975045635277012586952510842049611261878741736375327474093460\
186139606432093583648585770740807361931956330284557949430992082707267`600.*^4\
69}, {359, -1.629548196187399438840609844519686619129926514799694637580778200\
45937522699579096561375658784136287047307759797654648525518792196686355337041\
62496500635399135043016547842660832874276761688925536533140109372143210743946\
64755347679340107980233536457513137393307765451079882520487158946566242277976\
36441492553685966996942966777735253253619301109432676554737210253312866497132\
13026024600301684030646694090549942808804633737390726831728685052678748519350\
86704149746946205572640748859821837481533842274927244251997056454420117008026\
23932107944293862205200526022490727798131650621842003332017034968151095438`60\
0.*^471}, {360, 1.40603487632949088417629833761633386878939187640225290890719\
77109489112008866821353047837388962236611500262677944585399148433471082909915\
57442155121981576505620525613776776574262386724533977991890967331324715035370\
85867907960408044882026090370529946074640485333006978216792962512241799073146\
87763887542523003495228973291494423564396886459868447926101840174428638281728\
26321174259733189711448396871179092644620975196067184257082703373380407956933\
43764285807140121017547316715291066268927800514062773465258600377639590863484\
50968157173073326804170057079391616780344965125564687386897101571044072388075\
6`600.*^472}, {361, 6.4173081886125677295167689522910802029817128785254232872\
57036914663472789405596937963858326892414772857847874321189678595842606034606\
40536373459023658854182053078276815592536481089028287849792222954813168256796\
84308609318277618402268066209715161016053546563672112751623108335003443780664\
47302270112308327244278949911037338270818894482560858961558441154391771499018\
17699001397588350894482952075113102353828429919366737528580146857727653112944\
04864103853961259279983697851914236646885122470940811647965042063973630473659\
20091396675959111571213407570044104326798188701543394357526119210248807471363\
48642`600.*^474}, {362, 4.427637866690188919897909176733633419628079007452538\
80169466523834912801549880929809175510646383470599675359724048534604025822370\
44729105859856233156508809404629355614068456230559205022882855782481828038292\
85672307126981868796967113176310160637457280020232124791976299197908053049640\
84030915168610068170095049020186285458866326755397636866645518755509259357459\
72911072971037783816396657630286437843797650847481028495382210887643575345536\
34831260955113029254317588485624479435283943251186610749364283697486800097553\
06492972045376015431965687450889779580258446822591557614037659967152835164439\
596196893`600.*^476}, {363, 1.25449037650971944630281973279961598629231616936\
97417765166464899459304389860674560929345798831913147376213773101279240453994\
32293928391154722614914640214774720499084539812362731538478933898988046846107\
92735678743184108318558745143172032811297294936675079166915566671450783851737\
27655845743988333735974183243753786662920406605801808477270760082097159060191\
32008226791546801107352163025377460376058960131935441128002759817682947328935\
75684949388836525922600914925340605639285214222552398494779000960218731844590\
96200129551552343674442067339729920391231789829506872656815561271326212365311\
8191362777847`600.*^478}, {364, -5.161787721208183829562913468136377502469304\
76088464032295284514942266717847385759135863915476653137140866908799841451951\
87028475016730975096675597391778373481172898841778503008978559857389636661856\
00830717741199745136673439073676020306884537160084422740653932864849521245886\
05935109077264508367242465985276610262663800661465277171828352393465525790897\
83528447496796060476255904833882068134309071892060817878474201270944567567429\
51389067845277843685496677457000209332914220306469393407507563837999221453155\
90106550758592170962381332608434641807024875213819582423751080820894684605358\
179951658282567988`600.*^479}, {365, -8.1777351390351404730853449808668860812\
64255419659624529176304194737299432256007107682083347829953802214855893878769\
19683452684720617623646686889816999237618590361640228047893976964675624790912\
66733139034444694819646004568305770721454131903958081145360424836109265827946\
90706079870840996481797379293927185137428707995978955748498200295072156768987\
57308559869787797342125641438221411644471442059275411432253834456561156381264\
55123135883494795105482358064991575940098233554872240484135825830063283215284\
05236483120855622291053472622740021141227440191959030979047382790811855722561\
07656164078984557843879`600.*^481}, 
 {366, -4.5610085375746037321396436572190618206000554107082881291254526330960\
99351256794333823570401893184212609747589396963707801017125377720653314571545\
38041846010061810927042817264193112553705181103823473758107153820329633260687\
84714243311939500401803093500287702401619662542818146539023458294898622899030\
60097036573782983349719153328774939424512661727030937528899638235767488348902\
80498564923256937781742289477745491840411622424813405346117289549706609030952\
64150471658322208524051502230492033851615688283209009904258674435744574472577\
4576084880187341672363271502387122080595142165399595260021150734485469`600.*^\
483}, {367, -7.50023988752820751692485913726107813822068108045998542325556609\
58693164774039784409982775531010975190489433195155361085107308653462980537359\
01633263794409309807260271312129710934441356067279909184936988870620925849974\
18079930556835146239739008745241599993886573895429609267266271737856982453945\
73518103474052718490884510515181934532851565615166108437825653710420046270170\
13620501650273632135807323605459503410366332783276863214418237352092006219715\
88566831210558385602967931362806353741823086270906171529480908338905707351623\
182309055579402638833065125450679487453832226311973098220248595304843521097`6\
00.*^484}, {368, 9.7501006514894558176322803215582213161674804335452493021020\
30775562225590531547147904287919952940708868044443453247905885216960953561273\
22111848578127478821360311116182506148211233460357839168753110004989578678954\
51062426186424112004402337267233346285144622785790625294465496013145508193618\
20909304083717671547451140289298677065409383077267050451840703403894177487902\
49990034685484321217139089753228181934328214086034730862166003104773017206662\
51808946193070779314113566999253878107508645263632267737387176248684259235830\
42512545355331094651386844670354793882797515958772285730104750030396558509184\
42`600.*^486}, {369, 1.015013182681125219789805295396897343404348643260415666\
50465932796405612708914894859443595757467453113319449386926309899496259637342\
41512546978069719794789074720619536873342749123802194684597444317154784910174\
60630189197185575287071714552120916265418145633006729698853279342681100810300\
93974375439430521182856523421761685550133664052104275026425587073890845451519\
01847447518301426734271248804665787201186274374165254804454538869418974035047\
98930343272365336628192970110956436931741135748545913149106748411053626746320\
64428820073008793936281522991779059831997071371460383738839102314861227417810\
286295`600.*^489}, {370, 4.54578062022264441843014896787225627518776269080093\
28994039865437534985730366176787012448958849135128942270707255992005757039313\
59598093247891966138334410510894667369307949555602270733014848913828835255043\
25615213848693664585626149211002902273613934478158009868247946284322217500924\
04986946418807881945252992092814946116179838358712301512009570875246521735369\
37878083547499780826955963479284942830144325364149879377552121926058120620471\
34993956744164559205707857583924209955639803014068814267199257262870710250303\
83271881154657736411774279242789235720339116479381948244212096414243832006837\
8153764452`600.*^490}, {371, 3.1197275261686174241885932661399672830056913848\
24146762351617654563030030837422209215466779953524037513231419200117654274895\
54905727941403921612576105762648174770856106708375043829155940386183728420838\
73968281944014346160709704665962897894463220870427517763755441387719629268848\
40754215681592336681923936342463233220193961687711370542237585956683646656249\
91210118493492308691595250566182212472349293354802683058597823488425661018268\
49286703260531304501718649253605307464953702975172634512365785820090666566495\
46978082143766019949917881589021468734144324435768703510751805864211782359053\
44127036858199`600.*^490}, {372, -1.56089275183631597789856509398010096033045\
59905319491475991674856905096921276874435787220865109038593118357732457654167\
87576277082586359163084851450110555104670027954691483100569606403831276026969\
24138685663471834334428769893604686624530575190514051886627505381124888781517\
59428192138836577478699189893950046356136380619732279851602100707393047134246\
42388987278269279743239661472532105926693230891840460073665048166107153924801\
83555639611346794036120097831235350103983923278878850975901146784410605910004\
12362476929644860069683114409441047746940615470677685285282401695163242050425\
981567118064718452`600.*^494}, {373, -1.2371583730043815945480928724544779389\
46866647072280747793292578411112440069829824581571822072358742007925815616128\
84188700112328870628564515708085469261145228816857632015132508388372297551074\
84562440436055388782436378695726296536137542950327835377700968688651285916458\
31767124349414481312943035979514141173553991209950935288009902625582048448528\
52671206603408707003234718415872130669734561251687037579559314223587800291002\
16364327380259364627663471928047262166020086378284690659525313359497247739106\
08263301922148817344065907946610566069804145552624119251207684606573121964717\
00859211497976326605268`600.*^496}, 
 {374, -4.2423043668084240407127637997702518592560992991754979031259643019225\
66490008173425385998351058175278309231424119515776413360780709517597521628963\
15366657328530901147210097934926719083741067568896586474803783987769462629453\
39331986444254508817532267654700137500114709710397170841528551621228833972866\
32777814268470801398516883060876816027204924124206133782121244218785046579929\
42107272627518982476562407711248460313743327034025064308188330269068323943211\
57858284128476723038003839220580731713451010546156495338592771882072108027097\
5058288000190349249102718957659969922065716574595424529943414470596269`600.*^\
497}, {375, 1.034481242704774769510677366518388205282002697277515696734410601\
39168132616613592708965899748364528671035032159687796993197280418823084390114\
45958310018295612814337565324395076954186963958975964798202427517559039594890\
00961341916071843358512220070037381389430719678866498567537921709848345994944\
40449091091470920966458984138579539218334573119990881476102335856782453070961\
76611531045235356249935485629303465370793863872000261064739615181859355302911\
57608624888937418709054315678597837445367520565267225491132256249143376223186\
98202705589152923010380406441337962418630958936305176560659947435002127237`60\
0.*^499}, {376, 2.33107609018284178884222302285870705668860851271384367354060\
76251136842400903407034995238666520969350707735786403453191734744348441566641\
54805633072585691161805117164994356686169238318418478788326056227077390081836\
73022741130575247482129657857207476856604802254163318862596565475487100323262\
07491698976731168842048352195344229444313970553345332486618010859335850483840\
01505902999535966133514382063500814326613000508866228964284129261949145798442\
03890046133602749152152602854923047919841017291269640536993878139223053208243\
09748948081145499252986849893554092210489719781873816640521201186280790342948\
6`600.*^501}, {377, 1.4803936843586644987332363186096823994188495623211533775\
69161015770061582380851045554983596533678081514674865670693494188406986536653\
44276056319303368426585264892964234235063118806404204935928863088295182034056\
21917337133285844689838759238311410868355714525302572124292560021383417783074\
47646755613917894558953159337805008691108353832585253261401310797224007815769\
36235559213193190117935249973463300823774033093098236778275459489596654570076\
97886593805588281727691005385489208623250525806290268467358163946024879560848\
19093629319661898909397944919233088146011006863664735628896744784706820800048\
07037`600.*^503}, {378, 3.389990534523218533780264924556037645209085431362124\
15254074522537154935588938358851014169814094712040904331694712021886708734781\
35477366275528811489306472727516566706099677074850253174178376099677514213565\
04817157985937153440878178638266938229766443519312129947758343234689747173601\
80560499692335156630212634275030645794472629778111390411963358505451652883084\
60429003124216944125717594434904032853527706119306244163301781779716121334783\
48940129524419570269669825877893295024086005193632155218710220615902284346069\
69212804750612458602455389669416935975196818322544135568959219790176969543065\
40495689`600.*^504}, {379, -2.65478396279097665283456602072322712340018789106\
27774326397416544362766550062323120052107731037894707957058977130845553173932\
66593171567534161368018538826672348648535032772249773532730096669379428322533\
04518873491291345988069173534583284587917040639441449133143676759425911945222\
56446183995592878147589078136190205223309315679673265536627530088184184634331\
47412717385072588952274634375073503195551212285534868727498125822312639141164\
50646951089421739142872156256603410506856196334058568085886492418701339520860\
29712820524705637188172812460926905574025141028012010665448352205059443935575\
3162709087456`600.*^506}, {380, -3.359154501394681457206521812519383889954985\
17056885355122900684466359894517826922717308830447561503989212488347212466090\
38544397378930675099312027853537668645817914449937045651792907196085802438707\
67401449811722622789748383633064192527975545362715104182897961631485430685328\
37989859355499525547183998499964118703976019417420995270857321860401144042094\
36271438115089877712834525615660959873545906388876678375494135116508460040205\
23398085657252590365866042167789950781165711567853482698893204385071850847682\
77665299022301127203626080684380182237850839354054570016557531097052512123361\
603759692199060131`600.*^508}, {381, -1.7242116547386171661118049605843893706\
28127533567316805239408470094765531450578629349404410220513628333225455753010\
90454675104426338008234782980961303743229075966408476539771813167261424155093\
83903737625242186194696627233618479311450217611162468881433832870182749712097\
85372352843584054336623039174830237273153967224267290177670368218051025769088\
18659521197091422075512647217345100696304899042666245973749277860644661520361\
31978938987288481592192229344681127887941845765787744194970655976502811795511\
42084123992747600757868022315084108527654483897841332593113738114418673562751\
55723105628068423282497`600.*^510}, 
 {382, -1.5141399722559865994227865455144344093542575961811116296930827030246\
23081647481469443247653018653447465938073969383064480981279752508107303375816\
28907895521597936053540253589012218545702414012574438585453345730622649064396\
76025707763668601204302425267630587157874283939198088296728442095211390946053\
35188119394631404376518067295837806103275896971235693945551025756180926992179\
37368314732053386652722380073555085128679452054474706778215240790502425731806\
38060266124855767125660856762036618356112733427190993037582860746688558969688\
3999999433647836693597857026170738573997426413104881829221074808595373`600.*^\
511}, {383, 5.156257889403733567863611158438078092144637252085218550195812176\
48445406134081590821874474981491707599791362172308674368387191107815494475047\
17624525130920008353068188774621873639183037526344331574426152074085797577369\
31934897782010853255133864712859064514153476339644328450230244302018115724794\
95762752355265466990466852625966451986280788971221858783700669124804946838201\
05457838886493100828895934486949328358614718939788851657738965290373866311899\
89753032902003148441631112919259685701424800410882727112214005057102866947707\
45928071927171525707902401701982857726880531149756136764819224708832249511`60\
0.*^513}, {384, 4.73397427129882464949816350237625281471519380078504556476161\
68223235013407786966611775006759770652359291895837470038955481228302795653026\
75435185368302189445897589719354092434222564729077020090411021018011455634220\
14610412295511554752881104579227612197590959175637695749655053825915122425255\
60484927489761041162917054583088399740499984215953392821428924762936407812706\
73653407381994541791188154229229948458455261412413764072244273937605442191080\
87437819744280368411833264904436623788285000182966428768184933301428819289827\
07404469305545087042925034490415935407500939184156844829364911197030578804256\
8`600.*^515}, {385, 1.9119139522795974890674930123988837309064050851185597507\
57564612170152370358406536025126281031955398126392963651848932393733063356197\
24019928609239867043801993512742802100261863712412842700652086160287477506274\
30135432839891753947971660363930948015763949358131240590552270069206413269456\
46830619915925149984260371634505019732216536120223138081020180634427030538910\
80193816870413979753204468045578557523128197546563931834790476803585518766243\
45812357836960424300696147586313082279276998485175533577300414512925086484270\
86536993257683527926651586133963040499791027005405516176960517623905913040889\
46243`600.*^517}, {386, -2.24244567231809704364434675032674405109707597405279\
19045283618928264269348274910905178402044758984930197877543696191394391849056\
65763748519652138417940715970103468919875118250626079843817452700777829648582\
50038089250586978461870145689724632157298167272794180464209240242948581460470\
48926832887554371651735794236589516545746183552905258904767973525119995868254\
72100157891100242302640284792386968723383379869703174415900979142021901235825\
25233638253619690215057918780269907242660152150035227836869158871164150255158\
53446299805330060870459239642338147071879121513437629893823291616095814603637\
166153191`600.*^518}, {387, -9.0503499055557767422877912161524733457806052468\
03602856531270074305833120450199293950561603312925872420123556741357612770658\
68673959069303017708698886054178905238901075049711573636035807870902791821602\
93515465127412944286141007036458380635404193783815457972153288306209190852681\
27899580930070492708183876073849853016219281156514012029660149866454724887294\
43429330792323719383458205709121552066938972366875072489648540159544595064923\
29246521574109078510921604583034078916056871920297495144277651275073330586514\
39988055812499521000074551294825635787201982999595165392973758022215355151579\
17532952762151`600.*^520}, {388, -6.54614319583260406878624290160309589950843\
47487223094318836492726149148566744360458002886343517911535426354130413990342\
36121272154157965359004425928888313625552412728966528419885229056749270650109\
36545087075889048379323048479247841174046856222004238608476278111354915387471\
15621695097027425748299937583817734171516440257805132227307523618469817976968\
04708408411729100462438881751709097058304360274635509723665269210028803166262\
14347115550644088530968438499557840365115478051420022893918478597304822347160\
87585348365326483339285323673058371073009823172981859754415999357411819919012\
0807675936404282298`600.*^522}, {389, -1.910107928209348840215701840566822535\
95043083681446882104370765462494510908935930381234424426900772114222260465979\
42449873912962717631870724694694193201531860817524632238551189936756496946659\
57693533604162457791393618919630547058442710859962655860841663309592365238513\
28772239736764695657769558722250043914559007202891360701467507722222507670922\
17082756288376103332594464272049818380426807171705747623082037524640224600761\
20685756034562511005003519001465178725296560423878077438122999930197392397743\
82467041037060326123977169528543582387410867703434959709083827772912041880573\
722922379976243670789053`600.*^524}}


==> coefficient_data/lambda01.m <==
{{2, -1}, {3, 0.9333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
3333333333333342228194021508361`600.}, 
 {4, -0.238416208153955880425186340809269223515318277051840574001549351416052\
82262629190367554093113095061268679347960423964992948600540841211911220461831\
64502015004770229535564866051292776807644768356657247391766827891080176791112\
78265671943026623924338322705988423431800173734848722001699391904690261873340\
41346326929041257683375224112979797244791228005303782206220745181188331813122\
79981806528072434358511`600.}, {5, -0.098273322731115209104863066926075389699\
50957970962186165010114100008894074642923110918227759044893762259223949121679\
16186386680093199625806516439814278936520260941561807992960120420054568816762\
14602824409362086184428082336530665570376721881752834996609879263997901185132\
21347671341107255280553984901456525713843917570838866455688081918480582129107\
581462259453762449041046924937157948012293765053651452`600.}, 
 {6, -0.032297059534140316635690109363637756461155771013894914513553017996846\
73223271438177884185747111345510438292551387838147289765218996343054574729650\
94429088358946351917754903581263634733452201626844192924075732463628925303229\
10603915502419538183781938919647548595305067737644192927945621528628844912468\
66611467835936706682834962924100645892853039771474169952971333200882966206231\
609945649367703354668252`600.}, {7, -0.00103272477210495333712954636633629528\
28346102556096586236915192204897172953509538952175626139380055406088133550921\
85321447790301424834298289277324530351732604735522276607998904938519058805289\
58973248748065663909606921414406749120185486384616367810351560845007594855897\
90114189835030062335807528648441765951130309169001518940630558335349266135398\
23186324701024374676536839798660757367342755482239380891`600.}, 
 {8, 0.0152089882807422744549352892734296682678586834489633477578197055771462\
88843195842177507141089596801200577615984914905298546809887008696962498517195\
65919795884426701731936623938357254254453755948196271609316770007288080075211\
54134684874346496944945297149406254595757834174856216710591166853400277364771\
23929122975896069566981200661867142101411138865740039990417629479044684584896\
27682910732841396221399`600.}, {9, 0.0256064974314232842940461448582269436292\
39081374306868428958219341097470017692202807242747446175389026082304327000061\
88578320970413760225852937596956528768053721441636562746140574160023177660352\
90654165357917160636007788972961348480295602288542989450055030527721039810109\
33429801042035380571643411271531628571113341959825283128419171178319469768895\
36377380173329270792522659246838547087238826189170273`600.}, 
 {10, 0.033356434627036726877095039307121031750183105665588691617723934944509\
43486783132797802392801506126121521047653762794130346023269492932241446541816\
97196187116543059406458389022778406664901536583627315228639919990329270157729\
49416141969205043663174750301121709634002605527260903233558073473423323455231\
23152356887009014914753240954452516879011807270796463352966236700891189281151\
073561792705468013737979`600.}, {11, 0.03677491297045211991447847528088637735\
93918089144160101855639858701965072751904062245423052306564443492840640082996\
25906322610508788466587162892672705158702390684142441891999172135781502501458\
61052404045323846595993222348353589725438099813093843236884402853567304577570\
91032953654426775163924921351638569012159331570816072780330017257634073261155\
1170601161469877343861740452723436595351339823189761497`600.}, 
 {12, 0.027563172364510267387147837501569229422091835615127929060624262649531\
14901645861115575849426128880893414384276957897127131786721924764224095023114\
82861037568923594698964454589981621060514416438595623514293125910494777933738\
32571568455014115935273790334850837278916009963657172533082942788646104089055\
08974196383382543214104650763783323587878866877163242908158598017253265136443\
592017481847836488767113`600.}, {13, -0.0132713606297941471516927725094579518\
24521197570079081322424822413090471701498551024831094829274942408059249246310\
49029456922991789179814186963121886641855507423901799450213640302730291194506\
60438947875911229412402649054430858175975332700908253475149261896433790584591\
02789335171690218762450624414198627828239179433944746480903364331722806742753\
02396102442668065331996423492558681662639095528567745949`600.}, 
 {14, -0.11855401063814399246694042483709261053337264519321454353908055546649\
38878880260427128449848869796059298805798156031245864640587870574210229394729\
25908889775043115428912734971316144208339413481420434227717732280696463773491\
75604645583886047143510061373671663356379986922053891277043231646081999401262\
01334798782928272225185025148516993915014671779135538361498008578832210807549\
971366051922127232808228`600.}, {15, -0.3226981033547182183174080456042370935\
49821834229431345050806763042810327288517542487352820000261387675194624707946\
95584158189464439906416475342050557295467324616101265166787799983756780407758\
81053642432909925338478510553525183069709825080409057806816405340902053614232\
16732233878757200032383963995150796855514896663162077862626413757630000889065\
4242689248923677727242541105693352816341553388496489023`600.}, 
 {16, -0.58907248953946733236453246483137829065796908896361329727525868003771\
68696163256219376277960203989353702072404904182144056116349380727660773487726\
11826616998832375900002129691637945856469075870609337572033256824464134884096\
20540622386085865481995249160317612789832389173137620410434824216737281561284\
29533180179492816985555974908370287981507173319164207859740136555296045025731\
7247043871296633499301`600.}, {17, -0.573230673853697878659402455150433457481\
19463519352839925650357307610324605043457500064649778239561962254937430027117\
52018021329740556518312255641412602332370223085374008564062040784726703756812\
27947189763977245557402667063208404585891721603732965054746483763339793889887\
35459626923620128646107984452412241560187921378059178853800074026711397257681\
99836650605907751827616271733503235191567846021338972`600.}, 
 {18, 0.913946713974907734796344768804474362028582287029576284140133995184728\
13878120721217121876180403350275760924152585738246886365667289252982358714228\
51206026407439184256547788561656396387231353229762493199842818658340407962782\
86480651406587580816097631841386608068053931481804133874090803622171659616599\
21765172030296062386814456244349983309614455519608437164058533003274893288845\
24974850804797223526499`600.}, {19, 6.516901198792593284109700965180164773369\
41329872966896766021142320940995290545024227639207729455056486549381786683795\
40269134672025733977915219177394344194110507023922863869286474658985662517835\
85869632766474605957490864346716926292819503805649603801424062074226879167607\
01339555781563532741177936429631726187509649956216434824426055440999705478198\
1046743595856036747807525829051791719210411742862184`600.}, 
 {20, 18.65903038055403959090249662304239626147316847940915110850706116414550\
18131902722009493141634646213900166440812179381496143554164734449357592606356\
28066671026576011095907343932048506862429791265104898461080821007857938909145\
48190270218661363579454986659700416356664023419617707508337182305334287609559\
97024822282674239356179428089132043051511648124351280274167408276256882831951\
5375455264859441215683`600.}, {21, 25.961190405088987200463676363918715433569\
85095977189505089599586835807202428119232112205760449152494058338286449531295\
58700739878894286320132963608640103532681375535615207851144712147506656863870\
06022022363869172348091518886822492260081656268397049817322751592952510273611\
03727875129053104056365585520633859554925319005669967183185378966395715054379\
534321225326967168220444393839128389506312933651646`600.}, 
 {22, -46.2849729835259519421012782911413056748709216200625857808449252232685\
76323836767179731546266585009228073963328022032953402350205360142754304757726\
75591891570974217707112336995905156008310362429223762334489505250948861311168\
08864756519888873638573746770285793545663824657616762770523372691223580737648\
06521868142383442761058267660297229462114200397182737152036432924134978880668\
61208663421403350691392`600.}, {23, -435.810686387540191786776397833387023206\
24998656651082625238074697686520862713804700941291319477336168221173298647615\
14415985439750507100037827312077624409646557087772794029952634074080266450008\
67455273680921783405018174985710859911862015678227597801121053892868703905441\
30377162275025727227129937543895917083106448002708321653344222010138827621394\
98912813828638608466157934224504742066795308999714961`600.}, 
 {24, -1464.47410652826284619592986877159877613439531794649510910265792451352\
20318965155646374490671237811095361034093641423695582135112251798263473467014\
12246554556143677254172867069938099642246284149478409921442416677600303565889\
48992549148348845348883677497151482171392630768048383024698406074766983345488\
24936280832265117804771713659041713845796899733866796300795809698868921519866\
33192123133259892331651`600.}, {25, -1809.60690895921282345455044034063745033\
46448967622492536260885007222505165789061825702571547316230886428071710272091\
54493363606150679563268158644664840451369216322604503215406147248789660171740\
35334009704894533608100990819646380696696807451346247770645237263324433624148\
32363369397299653287931271770525345798193272609122568935635124551077926866656\
71482840247516041947272516941964703821171645710492665`600.}, 
 {26, 9888.556500881063417267743302101157408330778672122216413087280977584688\
55961308842739602674834684078020704863405680171354574052705288404515094757825\
20341901174322383813359347560642726613559897852899282214838323964937240142313\
52609505197243999978666602276585224485835171440258551971596269007132566147723\
35650271965665235745795032350612599901916559548284962457805487685971256598843\
9932202749805105344219`600.}, {27, 75899.392431660314944021712801749762614327\
34659883827024358025805679694926585760468176135901179151066388820934421441098\
18441667190642177927343247993651054943464935238183447118300229122853785804501\
43142967721035576048254721349431936041462524072320638009840153040837327453392\
31146712197689587048981918902178794366596007265749482357409513398479559709320\
163509933941564978959806018346960649804352267292617`600.}, 
 {28, 250857.2623741412972091422600708120267752134754516315451703018344941970\
45050757464702957056393556079393301838364515355345764006816502497192506980339\
78246190956197742461326661903292390546263048124293145636296251296873524328872\
21803434909291399663697753341603869836512262632262717611959951431208698289399\
62881380896878618437921677034977929481666277453627489768676598654862362330331\
0256438675392559358648`600.}, {29, 112388.28807528517142175432711463979764905\
19425316911330086511798735925060216545829998825213995974881770894879812312300\
95940168390225467233311393553476009513371529787441711381877918543817189627007\
49550461873694593658759535840756995603732086223144482756837796118520568968248\
73271902749218991861343593013744894064272824858123127946359555344642309273862\
508960871307016586315386789991568719293994378821684`600.}, 
 {30, -3.91420947252830547529143026929391127858205594682997398893007139073052\
61431732936537553287340255600847984844076803676393348473346273768565177376116\
88781211406830365949911347563641293968088366223969445580210606475219024099955\
09634854463795881302979435429805836621144223546866838150687217873648695130184\
39699410794462485705736652929274983750642802122644859280653726540030876801762\
15782875616851911177875`600.*^6}, {31, -2.53960863565501888630660491419051948\
80403492051711971865751794213403670319938304167129315607152760010420406079549\
75778070710020061342198510032849156454900937469704758531723914992622035240491\
86125178578314028404352617651313812481923084411060903346881960797413438248904\
61245374923804157702223053347860265666391225604989480251717133537876231045430\
95495380138965950509155938450798615765919122702967276474`600.*^7}, 
 {32, -7.27739898108872989790631458351637541880297332885057123843868020563226\
16276601043291689099059067902443165708333493412935993596612206647537185296403\
48562256701705324544815134544197595714305286728896613360302592611783103432234\
41900631020633808643392890426530104430572802419381281062996193099410458117329\
32652557162942615695546141241165156967080459771814166791915822590761478104741\
38002787639634450744216`600.*^7}, {33, 1.171171618519461741292711856725843281\
47755088257677994022471456959178958016447384027761436751051016976722633144681\
22685886285585480409314308929797345996280824211905198054074578541202244784053\
68725143044469104625550837877957349574011769429269981194873731420771968998613\
85587993213537397305047563219084328613993170542103781194645497978979175816912\
2690111205564024441067194053711307060674122179730577345`600.*^8}, 
 {34, 2.542016724282524490050580350984952351621278835462286107293430733666159\
65100130657399815816883721055476752430129578393930817439221624461076522188302\
38179655784362658361664881340509495746803811310977162487423147331325714969077\
98802218194460831344220801806572786310666084547190482380204285849815776613557\
09313931391995578145078663455714724843540452825629834241886955808152326832195\
3861847706271841838366`600.*^9}, {35, 1.4088444957791434128150313844563434720\
62389595974842148843675762802708232756548413245653351314892319395638499483280\
82925911222180814520483673392985605838831111723702789398458832042403502124843\
55053305577356453677517254050258545310683181980837502343589440383740878014366\
37300574401684155745086012449403490260930534110720617652808872991008803265800\
931248899271187962474308248136664576920620264142018742`600.*^10}, 
 {36, 2.711157637059115148624823156146577199436052065548681074723491142937872\
38401797670269278052835305643115315080805004050313322080086353072417729972294\
84366366542364531038858118922354408515547045417308539558307303250752985117479\
93706553661983551384189193890605864547241515993222309858787115410364250057282\
30570091420162786720871457367652069634815656062729904620215894101984359195086\
0113283410167586583296`600.*^10}, {37, -2.23811151779637296228222076864554640\
53064515838290189349425179285074921969396797363325537972661083799164363095071\
90954747197127916896102652287136198848197413571252195421262443366737295956110\
07417246014732677243151207302983198320987795367356223893398217177006341844931\
57020021104588543114300735564922199529387654391953286216063969613303263869230\
23741583463487095002770718049376980939492326542665967809`600.*^11}, 
 {38, -2.50098200099040950078842456770556227231625625400934234169655919341421\
15163510761123894495633570613138017776086505391582460211756019449481731405581\
07780667214787039607132098233322390103730828366999841998623152264150576098545\
48031317375421752014386105171636028309793817271355949499320131688460870056082\
30642280873239100913907089682631848576344987362964979532417512720389007520258\
69752597509253401987365`600.*^12}, 
 {39, -1.14299392839492047347369654423695761727055325124008279531466316167608\
23858216712680627442144751179178452975870000559458571349607499555821322441435\
03575210077254876861525591101336847990229246818543771919870987073459478704394\
61688606367551493315483666883750757971555511352425618461469391082890160610092\
00720019416360683559826776285909773720231003437693509090841997923428798191666\
72056262404587136040181`600.*^13}, 
 {40, -2.31987285368371119220412901661300191795749662859870946797749004710959\
07462739876460546261987129564698497898814115963324058395945660650139689209922\
44188273074554148145637344475164354968752746344418862937938933655633073619404\
45884979769039480815556129757241339522315786169603270442709880263635946214034\
17795172523275754039354718233922068178466385576509155587663175722481195649717\
00323961888894145737518`600.*^11}, {41, 4.25914197913386349465397275793318112\
51151689866938449221234238736980649389673466110836402387711405662155636852297\
79604547192179354254648969954215508600527345219332651870483583148095405627841\
17859314509746640828869848171105897281013134797158707047511466608016379148988\
12494402852639527701878765335079324184950273129911634948641005055309302920830\
38057641223817499710294774960799758719586591937528334193`600.*^14}, 
 {42, 3.490697710781916867935034683799421399457944988735664154797432358888825\
80281431180811220072742013409720264185841513393454588282513890817162832700615\
65049608882678655851683435630218427264780577304511948909404241889156001346938\
27424495323724871329354434606697939565932665429709670206145337848802051867616\
28638488568218007221296815754360361661321919667974174973554404650857310997866\
8748186474519187375725`600.*^15}, {43, 1.151015230701864305958215148540739008\
47368913407197454155300323294233961959186974318174127013674233472181557167111\
46990408753108829651301491126743771192386423157324779045130107945265558139984\
32396734204168020229301094771263345738482822354957591782338309268674450353812\
95118320595584384528526062065202656442810438675205610907572978636352446514737\
6013326806451547545568022510146877891855249738669739729`600.*^16}, 
 {44, -5.42283165031833440246310019097607726392136058788296220940161680283377\
67263334272935330406195896336491527664628137681985011302082305153070898773339\
40378495184426308783430976361482365546256526746112097527542614778540521683839\
86066913078952880703222311598478104633203802650839413098961999029877195111854\
47621741742940577074815901539772596725750669232280388097305237381525021993925\
60756965451013855588441`600.*^16}, 
 {45, -1.00688858625486345068870326649798701949939513417617538782652554231032\
86790185073953049334586607766237989606781323251251297520302308763647520531636\
11732485371093668628958486914242831756445026710753375592050024331776883110748\
47786289095331181846557575782950501666373326082522495369107328574688793292310\
08786774470152813269708473161596150120315268343172102136437092033501372865932\
04722099036695248796805`600.*^18}, 
 {46, -6.42860006657199018118612114001828776711200318887857328061801480416674\
18543845127421825961931954269772980843898051557077896129267438982296683221116\
95141405594689275628880339026277483638358319632703394063664854689049926134733\
03583908402682722566569898816859745123457793327898466428858207572310006502011\
36637930662914520976516388967809835574765205035458542828870186101577201333917\
57437103108865058168706`600.*^18}, 
 {47, -8.01463096371154733427642412058714497345818862214607730245849284494792\
01988095264575122310053389607228717614890336960843771620301649802806003512264\
46435089220168449916255040334275875979269655712417830825249935632061723086288\
30213374002257617359159537363657717508674660116490639936830351158584526859398\
51717144629110374214649120826592048333165993572598086171073152701902437953774\
1522090050752440808406`600.*^18}, {48, 2.664068654363727026245968818753136426\
70103785802023207339590082876667057223995638747658450504225322385076096453604\
03098708427310429570784592702824420675717362112136437276762249304777842746644\
95983661763816707997992383329053252299618263522601926487475770478684476035489\
85712107375804044106676362861554307035387794384894273144664778912818144848008\
8784457296499458663967600143011211894925251037364137223`600.*^20}, 
 {49, 3.004056573269672131951020388296074615530597768681198655547516241471327\
30562537626763340619380155297185398253525147796591366880395461235702441730020\
11086393798299189487880221157792823143458356869974581836841271199440935348732\
84744682170891516318610772961386285644493959804955331471646193627154223209682\
99035707834092963645588182609629716466577546079942838059797930029180413253780\
3298018284721320797069`600.*^21}, {50, 1.396753947819255914678454269663980726\
22231398138814789262543037080613974217049170691427689280860156557778288391633\
29339501082294931924997483151329347311540997976498206977956378320538147348239\
59739812068054433478663279718531295907865531198658237257128233223703671496149\
97632161788710629153234592108851148275692936889321336478272678957838002807707\
1169149692036384317137416343229231259632474358010776874`600.*^22}, 
 {51, -4.26218225777799278211057435142509204894982191745693645091863015872550\
14706840472932066012304062632185656460038018016045358659162376671147723352032\
75386073093051658229566418479101242568893097342870898457886746329034546603506\
18746053386200713546614751100009714209860297381829522216604194038881407877104\
35168431249221412425072789175705977638239536136484197958086661153484699223969\
74535778356353314781136`600.*^22}, 
 {52, -1.32048541192938239305921715927902904375035639923635511739274182563169\
81296263907456450701692447056829999306726171068702861513085676665720783248238\
47730644977244396589967694947259648675985771659839145478444774407227853932820\
64133896799534059795663786943196711675347387701742667482243958811585940437435\
23181882549451834975816500846873924600045611901635921567388686226357731742213\
60100729394943853629015`600.*^24}, 
 {53, -1.09420837150765022340900071832861797941608798335979748462721975252239\
23119481748065478296824244232165588911234377910565823916685583780479479527246\
62092907656914110523784453379165553445334791694315580138879844718463382325920\
50650782093042046698231769218204856543879233773602188869506512822915365942965\
98031675455292348735596648968570970645983928785586735264159415799251438322595\
70594581764560644610344`600.*^25}, 
 {54, -2.53738550209105876995340074277153273141325639518837996374205478022762\
92380593121887201115802365551868103869591833964367189230660759296996878634956\
22378404078449843724344447187422512374121072699876240475090896691493685341534\
02751086194726566378365817724088930047860008849703315493165151956212647988815\
51813257127732551433582234235756373045520636997029476663361098250121827270877\
28610498304633614494637`600.*^25}, {55, 5.08860182322976003024244465015191271\
06517291028896115482334588797540722128792800515196232286479451095857071145588\
22041427313510922343417424672954156947632235650602269892982586858957263743221\
39433570847337101853199508948438288007788363244684616518544809120047136848219\
46254111894539544752682581891053880823913988743219686021511834193468589397690\
39860368644405247928345923153947012338306963954902758709`600.*^26}, 
 {56, 7.502637122435820933058596277485763643781883505035539491924496156261382\
64484124737104073759855728810576046388308614494950083150857747814579940466969\
82095651563660165311849213133277484644656125169170775868323376107732373432507\
48563797674506597807808819106820291496931760892157259837253851317607692849319\
26513921833306177915946238191091967567394229737015083324164339644366444760436\
3207801006833499569526`600.*^27}, {57, 4.491221513080531091476662054072795293\
41758689775816136903045647360111031187299041586129509177645035128524177709467\
47052509596861970905533184897255326252759301936947849534020141942768516624813\
76406380089071630173878362056176379236044686241366027842663327446990611841892\
38963525147899650181442416255981072975546256041092262090575913737937402743297\
9749468302900194211973777441742273952993643292703038909`600.*^28}, 
 {58, -8.91217360983043504847635992921628684239002842583892650486828145781216\
40987268341739520875827695566325366008257752215619266311846263279562988642700\
55589429416430875972952689833175550547313340937543915295886461657548196828705\
75492690172553191591926257339700015757209739925786166196001417924119221522123\
75148376735692561699922800795220422048753770021301226334069199257420480506158\
97244706062850096097458`600.*^28}, 
 {59, -4.78226356593581110645301459991429030835005859792300936710867932912168\
77534167897573272445259132329163572458240581236665982260249424533340616385630\
40786069209852448959485184052077696569141473992037151250232072905979446784344\
78405056662223006484050585774798300458433220930054662547516879901075701486426\
03255679489234927102884757789657253404459724074986608958920754298845948723318\
38524808313058155106991`600.*^30}, 
 {60, -4.89480078794126751508619020616879186832094835937440666889997518622115\
72553434266716134083711303570573522634856190410351699784090294373518180303356\
79192077311838312174426323722089841260695476482452211342864066465206072866096\
84190754038403452779618653937618515052295238269113438170759892429885989253317\
61170026737420115869023012720237588964040618193301587707865187083751585791121\
19079836459341153993676`600.*^31}, 
 {61, -1.61387514407674439105255725075921028061244926975035921230068437776349\
32292818347801150667893595740887550361385009489199039343370643622143735363292\
66027212462733807259698394154748422370985596843285123663618700694258366424049\
91523227059318269906614109822846627777510044414953219235513232225645884681064\
66708148322771019280993505668224462622892181364616575021755409958941533024372\
72174266967348716756298`600.*^32}, {62, 2.56393308026421380841305925795331509\
78308403115382131344233695657714037490389268732613446617752972789071514721184\
13911396430719279776915587513009940406357275039621921097117710888729422709696\
51709532724777114041969930812589999540488968647919571659286560050411907686451\
41354200059145732657218967289054722249328739686265049724473171561174458254691\
5825427295127716542417066429049432071208550014080114662`600.*^33}, 
 {63, 4.744095715965257557298314457983642016854640212446935383021724893820197\
31996767966525407991956556863643448131668639492901483520130373470135636648059\
54198717188266679946110558165339504865029479233113744564501611716740855184211\
31011757538632343592215607502914470232123119821992961403052639796345784162241\
10141097026790539365245494934347747024349677900471803631630042014011713292756\
4475713461818389963128`600.*^34}, {64, 3.460269744964901853837068863986015588\
75212691698928336621566732691209086745879988100198405773085366378423595123034\
69477827049191233418306021360642529601310649279619490672468422441164607157860\
56370414649075288325674841302711992390371690802645377916265042732006075799165\
92138957659746461063656702426989694601001671229033909688971956888350594374690\
2773652100196000273844458854150685105464498308698979352`600.*^35}, 
 {65, -4.19764162681302183362744815209510091721657413639893268398743252640762\
03716202725911942049601976288860793346229882236461277058236598983075984347080\
37657326669679194823112341715561891302405514486010095426834341309454957029181\
45907496080949774751783781849732221630198556468447790102615315773942699179436\
47518978126093933833843556286578195882131189855327012837259123953965005977112\
11570571508506178769808`600.*^35}, 
 {66, -4.22022663105213773989966086503314838027426006707710114199348537015632\
37313246748681603886582347488971458787197191035328996616331491354550751558169\
34459067115415373737533722539585351942977830041215118162516219802254433087001\
78755896963705505103927993670175510796823774869561794579198222092974632343893\
80072058434287365281927608510435892350205865551435854685440918980815435373276\
03696772767356621159823`600.*^37}, 
 {67, -5.14205952225117421789791498227769105497850763707764389158621370810317\
93624768372127305954189494260563953556737636719907966184006567550939467622840\
82950120046700344324803856341753034295262882083817392395102972769632872384710\
86396695786550855302549936404074422913914559608833965120310096045314965719534\
55498550372221227025935678991432515556870347141808067635302196235658096794238\
48686723120009613812538`600.*^38}, 
 {68, -2.15743032868076907552615928731006776365844604181967626485277514883282\
84687364003334921118013352425573747012682465012353581928122817094686736872617\
28384675916252467481865296554121501433209954378950411877650854274314963016906\
18165984532217823994021750679268866113164730620267081040136050576015417410047\
94059801499497628902668794615820447639667144842582484170240318041187670115016\
47498938600728953502789`600.*^39}, {69, 3.04801476970566835532801301710291082\
06407160986580240806564934397740371450037163649703357419821339963129926496832\
18335467991320423196463295231459474499378235489285270126283760569273881169378\
82354912710330020322765741713993097181762664022992541144164372855109198635586\
30885274145027194663452411265783860633425174639477095664207783408828654379094\
7239484976621516853532425002588524609143397064017733731`600.*^40}, 
 {70, 6.828256233835146517208059976979489402028020322527008995375603706476782\
94945003672201740324709664654496375575762721078614672226284680883365601110394\
56555819997376163674213521137188385927336104746538286705843406997500839196419\
49281844709310917578402896180008730926784721283711766373046771338178358816667\
48956421741927333109631574950350098740623926675279023825525823923937821481653\
5056952451555238495779`600.*^41}, {71, 5.841189002316364522060085023629255449\
26589249082598483387342542067472769819255922237693745187723770991100161368045\
83457760354948215948652520816942571830866109107587221031665872803403181993577\
03447620725002150594900157213884249460524464352448335911190651389870901754604\
73153744735973231534403269835719460535120957115889285575274330160056361905533\
471827223182112278826889152840069565545416699416700632`600.*^42}, 
 {72, -3.74174882437223763812680929114951484311137837560114810450661086094103\
20242614116581516457479050330881358062542469339144329904488990171134245854354\
55915856970508852705101397134862156580642526569776427087281022940987773787589\
57831988886629816516526680718985383060637098232941884424160559607350282648655\
96661221395336279734915748637435283900737807412426025557595269493858204806644\
76968152058223912650415`600.*^42}, 
 {73, -8.22708701537741070862105112181315495281228640895321871708231678258627\
17613581937133081664145358569755430144425826102676375859653944152383617253677\
80364056047330839577672035109391242549117316551431441997068808705259334463610\
39303113511581211822224383190939682252097112182458985917128533976122593666555\
26107538597722545969902763870638140336463265001998336965836712269905058419076\
0575086810214673155375`600.*^44}, {74, -1.15886033241950223036694869926186623\
96196203900597422473208683682279092172884406143894082359733288188670868396995\
36112699098981811589820795492219607936659925545366185808752907059396237978669\
47905046091578674159597982014318805633861987316178258685651857713397293658401\
64994495248980546122252999529915545656134322758812779195211816975518511946653\
66165937166277717020494123995628626365749194567986638976`600.*^46}, 
 {75, -5.81076528880693802429423110143787404368129682338204655101483546706142\
57210308218817799994525583455167055223858900079345267864357489422681484288479\
04941028324404949261485939843527563851657616551898445213670580253026850942938\
49556506542958088717191538067643017227702800704318469059870359099670904527285\
19627140811479548132754992604634534091816366236784200169621192474705171094793\
91491923279125268825758`600.*^46}, {76, 7.82667430626597481094764647992893913\
11229866873161088163816631586286390357765434616869630541207245125157664364598\
07160272395730018521329257613009114240083280390688153832551687109868207693045\
53477026471231738592855383131616772861416876526575683090727799728899934463090\
24161271449930391574524916382241669080007158135668932539242224390358939427483\
83858642890743231977733948254621075641549033213436296349`600.*^47}, 
 {77, 2.054621170880095712268112032670849855293260931758500660054109256220276\
41791019399765828414967281778026361050295655014760557399032066194993638251929\
02166446013216126097785792358317290485231010771311919935428084327157666669905\
52222060845617490531618477942689348125951319672833815885340775508960568692618\
32147162976486665268270789809883356033330243043283414806424140213221362104806\
3948666740568545429521`600.*^49}, {78, 2.003257757893999438990893421372040268\
68883329837112919901317681674454252288855155171731291821256273548390929282463\
17941337893528295339310525087203966916399918367238061072488742588122287361112\
78006671080820520634376645650519543536893194208173327060356540360742441211129\
17838631958726192287333249962690856982477830549251495122499877385004497446166\
3164179325392000173654381494789924671703764532488991909`600.*^50}, 
 {79, -4.63943098352100181843922545335252777495561333778937671707847812733977\
88633324570938294208339485766305597900681766532832820178553100770464501759626\
49864863442670371021588848662728878277066402001351543141275849841583352218185\
89715323088378549478760752926181925635389413976905406203872460735549620390200\
41540534907740529815124824507753039590927427663533328724930025946385124682003\
38542522833091628299192`600.*^49}, 
 {80, -3.27377377161227222071903810334701532675353659308911702009867814710624\
90732442314259798615822636132687375674488782087710942911766504638749768984758\
42127283207290725537385158537311074382262481294377338158206051519784152659307\
31234865640735919665000416817854194051985923855849356238496526199638906774273\
70868504128126774603601999192028383452256819052922252435643433910057748037943\
58484545107147989271751`600.*^52}, 
 {81, -5.20429801479273078490951387369205891867296175466044830125686672558558\
95471975438238586373427769400433376092181221729779159047779940616228599112716\
99856531953756424098926656126172284590338613735962237193623985473788973113929\
72839862985209944544702082274051330784587966990862072845914385754664522379662\
07524742841312033816587697131873412748846283193964151126371258103305110179661\
3163415997227080742481`600.*^53}, {82, -2.99105781945373402095090835302210912\
35217452463527801947638700877810139750928887282165162020052658034017674740785\
87605528813899666014494453058044990788436059534688287305266182988937186645887\
55709687437276748164474877702087756069703697951175041568468629720298017404037\
28314880851178687918874079449775993855368250819104945156934970649703403487542\
93821254729571900672361130360083306760239395960364808623`600.*^54}, 
 {83, 4.038489235937939893225488684961877551836059097153189151224267663804548\
10660085982137770549256257564063858141864648617686094207338344608506814667936\
57467646627781834774005875974898185632986306447654474986711568753421213030304\
86227282604865830906875948899522333884976328323973131060010885806131868486940\
76963553995867056631226219203241105909172674725051787627050962889148833008866\
9706177638220337811396`600.*^55}, {84, 1.205675658181218948229473484076297315\
47687373092756373156914100548430315846125201471184499600542063307445092709875\
79585362075400771141061431910592777064007733030714882329319875741804794730953\
05143292194870604083268746746673916157646720788135376239628269014360466088032\
48615940532136418191353558037699214330577215267255743008330832602878405088204\
7515148708163937918287898809045402891465844445658352981`600.*^57}, 
 {85, 1.309927710570262191202956133570479155027520186823079516658782208783000\
72571819496621894641996487978655534416559055423270120525485368254522786685521\
53233218169904177971699171970584783558255744558486365296309717815717127482309\
50467777053412000564899172285062192382301622582886337001140033233166574428267\
54266735479452161906368026745505043942451679713264845641156303800382353360593\
8867660501172171541891`600.*^58}, {86, 3.206832115859916260464805578891814298\
72712273038083953852248388659182806673913149422832568395356707378082626111793\
62409893194180467553642625931999358055965768626480650659303767054014444726275\
77518158684035828043819352093146994267485589782789454582780279129085771732208\
96897718492913156185009572178924810159969595353499094189218667475737198955944\
3415947385439224811883826924160560227837299406738953026`600.*^56}, 
 {87, -2.49158591825366864721704640782460207089061839355579107675913240512733\
04653880629519075336513332424144770724886411743122684173701448987711013331669\
91569233442705574266063948568522333480574325627802842460699124508391414947647\
11408856952883914155120221136843436945595618666575735675695476966606104099862\
48287274261496047505274791249313009729691957770625458749016588821461806109561\
72875225304371215904578`600.*^60}, 
 {88, -4.38069079950056318109587556008660978248216238904979282529029387733829\
89632739848578931531969522009320233585621903401698606825243913752198655198167\
19698873203943285126793838958804640178093106529966077624750575483792594263047\
35891988955422592828332707342039960529983805870410135986263552767767542251616\
50889969218477690464282618063621048973211689406595554120470723768281488377061\
2653879805030902527416`600.*^61}, {89, -2.79822450936484477772607111216771934\
71760032907811075686232392234931755380830960900932648705315902068149985252228\
59278088722818602714968833776575702425659512514545102306209681225767531427853\
74971495721388187067963080524935650911226634679099375377435009673058850784146\
89420399134103782776199436373131629777328021362195196314589567400867912565811\
48294554237142693568639568697909620305754851606630532404`600.*^62}, 
 {90, 3.940737766339140073164883416866090276501128988233532318212226306252391\
99664704047599494269532838843372324819224223552176714663137719785283167477921\
87956310872432363916529153892948823253745643963035090224771192477719397688192\
51669204102153842044075274424055378399465078899673784301486310646800311779596\
83787771687666720229490753203522065817701436332942514318533506301002327981815\
4559696192666232826256`600.*^63}, {91, 1.302236603253790087716925757799250823\
10290052981984880716644284025857232991810300075791566269152857457887948422626\
75075575712760995607855601881957847687635396170888197966987305068101527576565\
03941531371296109374043793838388880852164341483209760302965241902899342840395\
78548909473364822478258795146006979411253814748251399832367283263460418065468\
3865774583966673400971554242824626803998915799225941532`600.*^65}, 
 {92, 1.547755833488006216614742960563021754292153048934962903153353813724929\
19992034433660992579737837791105678011299753429534931676170903471655376278200\
77361011902121731122239874481147654259200770047353247335094227221903036836045\
32846896902423797949242445028428358340592013206404913405404431744316381179546\
33518372829791010161585754044993543934837520643137235755583609344076071079517\
7427947344219226899401`600.*^66}, {93, 1.956987979879307298209334698461068643\
64638800315421151477769353062878842321270079048127432585149639043280410873218\
16791980098583123031875458945211872843858233468367683982430523444041599742765\
99124314946021510782648288532939689256621731700650347073681879210917344527962\
83029565796077627150374552397311327487577022463259550038362196830658438988581\
8232288753679352206510190058581902251428812282617356232`600.*^65}, 
 {94, -3.43416012978141981914603155264687357065974891717837617470911299979821\
36456983167356083442605641883274615538594608933504328854697225441908322954419\
48025319757716555006967537772168277717206019163467668791315453921733339355380\
44805429905217732057060887233242810615460741946044545089754077065202467833591\
00622924889752491665209332990500399766266787846658420727071405950292898918935\
18322356370046279923833`600.*^68}, 
 {95, -6.56436701312798008852741539231064804174920248767758147762345795941858\
52259628745222577904942640866271810573581550989721151364482018264903056119913\
88442322234724532431843974964345542345552347005140163300189900221550936393606\
06898643321662167550286746664741875523611293166794558749927979498660466850770\
20687458721281952750932841274984282820021874816148941972352748648151677026369\
48020426994899372302798`600.*^69}, 
 {96, -4.54748882424137437395213118794438979263149595166559620996160133486887\
61991908581445594367701818273529144106877296603902018197661534411825665784815\
75416739508973702445158185816857246467486973296371239047490015444251972034897\
93562523951150199239621094297479301667020181863987895495219362265491805610520\
77288515829258688581551749451469845360243318702312464224767500915957691922415\
11485293623932376890671`600.*^70}}


==> coefficient_data/lambda02.m <==
{{2, -1}, {3, 1.2`600.}, {4, -0.417513160273778067125589929827046520317617403\
05688333279328303424499747972212077401801477790639495379754583738679732151116\
62878925037638887033508709978289062969726149648574970828788932814879690243407\
72580794338879212071525770201130883468815585973373900405479299406672509725957\
60057294110725234469591310682932319860289417999603941143793988000143337978181\
02736181083144674763779482151457099336527447169416085335917228301869949051235\
59183710456307772817443628950724781639672255593262426483016784637834265130467\
39374636789666932161271476553597919779287326767369990251423527464332585561248\
8704671777905743`600.}, {5, -0.1714240852486500528176096353610073057085933550\
40486988235009291273712194289093894206929996247295956809363394564718488428505\
40758416350607604218039193971377185027884480539015763423390120701210573778701\
31481794801619013504620249590066534010336414471084727055163347083846000655802\
09642891799215427690347084494516256079554647635435480366312546666703117784645\
73847795147880848153149072441746164049390670817581040174113260648989834476618\
08312332285945303046896014497588554767212305767353227147449115037211818814604\
69744847720662931012375387963275827435051639551799839793155970996763980134936\
020344200270917`600.}, {6, -0.04337719105114593915076482886510132440729439010\
31414758285158542875979148304589462500298319774957855133975825508908579918567\
27912471272307614992393670784588275688829149267140136506223035920342288160434\
37382882463196054464409778190406217032874200003485882724363255533734455629998\
25161038148411593557176162493080821343615558710296642486231595244301876006203\
78505793910486457430450174006130687866499257933436198860906922491938976177813\
21477488058134730421669839412444244560023718939028675975035522676196844200298\
17607920183989097214067123885660792628024866649228371270077960461342629767172\
063010430048381`600.}, {7, 0.016879166616989683349881447629330840377945345852\
01370057073513414100235638942284630521757903126914334152143713176124362946544\
56059967163340005181228837596070340690654582227571715002769824876249838165236\
51335201389696357092642691821291928970304437214386567662498490388372353050953\
23516094349347551389746506704557820987061481922004998873747272848403292823387\
60826385187673168219736523757788319661434825304996793050739039921269429084079\
02338308881069725909742926749376022063562407892567955660161271532208708368804\
06969097086655570464288324092558164646495651741779381602568364510736565826310\
38914706220543`600.}, {8, 0.0507547791808249079456549524307556374064677419748\
52108842809030719631195188278079961373816398704800992573376721926905298036299\
11772239269284135999941013958592805528857162932617213049531033869484817428872\
40453556070858909616143114497227154132886351342317438312791215000541442124280\
98784052699841607791065129760919612232838295411906314242727527351375946492711\
18295903676621517386774208818544610273383411782388022444403774252017628787447\
87574757124148416905580742640462782351496597287469621675354276009703656523473\
00266618792741425295756104034765559205601632426006321974464472298227618822878\
4405392784275`600.}, {9, 0.08225222250541655677667441020950549408421098349667\
50204847644084167566137164070977199212104066623065875097760840559068119989989\
38161716151106928480689392816869976110799708630691237640763665663597376058994\
23907251990420426412912289486962152911623765003734026254461149515079043601083\
43809526401666201967273670613578597992826242288133609057110392317418134902707\
28709347409073804247085331635354685035365060562285582803799166245923029628552\
60375698734225266749095311297899302991659751477517920591965624842555191087811\
78343724712887945091341613801651730175573285341233113883823001879043683542219\
760344306275`600.}, {10, 0.12210382705083417721149150976796098394597580924466\
93382727732318497194933011374520787160534452042528808274193672023949325248937\
26650131919809370386558857691733446541115254996965447287148199717935107984416\
29177550235072185421628484407892048278153281927081395699408539879285410214206\
98703070375381544409087284747897853841381696668285003426510272181187866393074\
41569725597936405402591154770329179369213150070509096362342109725225557094895\
20280831542056985858474238571771321730221565115380924170076920551536646709115\
29608593766884848283114117175563817530347645104516963233581268886757680538775\
1771847876`600.}, {11, 0.1675127753370478216748908728212790366630070383544463\
49972239976327016060640725309696417507009874306789542201811846467715856286839\
66845527705661552123198271225570225471139118885785001991735217370342487392745\
39056530266665182445441061275252379247107646046667440085395813844598431166572\
12530278704067317713847148889452643987203251553307445368661180083270553225203\
57359068019880322926590943526299364035403204500395492469995621077133744304171\
85356104319291399895276994139968038196085431105316872056390197917556394734991\
71572822920964393286301148418880749970350076741986804376067699332070111446166\
936050994`600.}, {12, 0.18758376407699845217905555001472409067094563678505993\
81615994485820108976842648474138053534912437241272915548203863836707835173834\
11279103028257476641051094023584864140527383305870397646071675374642017125999\
20484807457788631055838871497837571503557004275592016298961737297134394255068\
39150904855197845434341926385859032786881179040868578548075715046293972491928\
61174958716326163555602507289154041084379749179756821297462714961255192483244\
41013399072245095212866756305090882294350316190919880992408259208246302966849\
44568375158754203945679477812922890494034226463274781534181326773495235948415\
93716533`600.}, {13, 0.081736427197407376548770263903755453642226726710638248\
56849157910538605308761334194242890218066265041622568592397281755933734034272\
48629399089502009276616928399907906194900687148356521778548322680577290631202\
70864225257193230609431175260499312462548494387684127244183040501085225277659\
50031855667958008550440132294313113472516618456124627277425536122166270337430\
10051437036340065947819495582151789651885488084648101011353626643132041636535\
23942031016132991658009201057886398855385406383415208829414107182174281997486\
67991863577056920387531358977430362748881906986981737111883895679572080028005\
58189087`600.}, {14, -0.40397152350548947657406001238658776710454933735146936\
19074670416002030951605828453616792287024776762111426782918781394792851648697\
57898967987908184621077375588820894504671736842692315156621291718170892797849\
64736256789035544141274086980552241040700321806764013201822205825200493506793\
56009553821642821406119624265498022459337794101813535367939149229230088872959\
21608762240898633706833436714086877414652972300310954874380952456198249244064\
28917921851298724916678617192466704928860255801920529079001946594923533285205\
34334823802866263754967888980043363896383697048858291373685232964997563265342\
75436884`600.}, {15, -1.78848355812714991909477572743299423602897089169090985\
36365306481212675623349993077091187729534833748023335109051476215728884736709\
72011428235469564418752744793134267294337195018639924306606228004686135032688\
88081169692559998998262228267296054593030084446773915966486558232615220964334\
12843446169170706004095815331929814621339263869281108206736743728801818635419\
01650664816187941801534134515119937798446959675699655789417585424917768242052\
05202580888118526421063765127253375035222638219744751940272495880480763754614\
11672894982167607811190739387296760355501670620040767204203188765120704663208\
0045741`600.}, {16, -4.826279363388678058741826008918259950330117714524770321\
95349895764415030693074542802580157633051414129451084009517312596746828716835\
49629494005061518245080949249600545546127055399586254392350409667801632579964\
51328454089483242660652989667366698516236428997555632493557297686952720146197\
65164924039151449667341492792382557947299817504185168513049463245101550416511\
52613926735411688027942492632442571107426961922189086340133294058044782871574\
12286700476557877355446504099378355095287398820945556851414255120217075650160\
98713147466312166228504702901148217507101289351422630607336613957796479892556\
772829`600.}, {17, -9.6810620700383380234886817997159947457838281856488299382\
79824593224301161267887811412032906057943451937532664802164485087961163250396\
81028929841013537448784571774137223677386337639112280111997263371858352598211\
22280691863315392893568712606302610342692504546269248180609711830023704237445\
70023186676955294610257212955301004520337336295014676078792668349257104498518\
60145063375490051459897899764371509096252451948286252558628121063270552835661\
80976665109110469946816409151764842584742384849703231994571710563957577784829\
20681957541020250984168084187748626655949027250663676232815776057138763190110\
10493`600.}, {18, -12.6953121378087557460591668645597170670724103611910219234\
91777087252080989461691725080006733602072935586212579968899279972077793771321\
79387969358316521073802557359599366695072214013393227186064846986527082717286\
36663315925233605170910173282641343041598199929702364512837101027091816876878\
64271104884578103557909301928639425149536634520259770052351354701169875204002\
74907150449519766526040537418676596826802315225244145403509588656576594633894\
46188211781241567683793759092857281718309271775126717185706497975693629344886\
57453633390698616743862143960009198630162359430217565316475803076960699018932\
4398`600.}, {19, 0.7281020420185149098139293043829056497583440270354833314908\
86630718361903453506970339673359708588010277214123369044759049367295665154172\
55727690183698876673350814380037242730652039028650837917756204646529670976269\
55939292415277490567578472070586604629214269791376657903511162412143118659656\
53396784217112080705949090693663124541728779239791469674462264528042463994102\
93653896967151908961020188597725339616388662807718256220632263881120329792897\
00674460484242696125102626461132195992588244686661636901635425515906992680914\
48427058782052213740269095447492449097443997747593088808149554345387046591475\
776`600.}, {20, 57.2385251084081579835591747291090521109396155690900610400136\
89351097594686310737670843045970904804276970157469062166839505082764200199175\
53680297812569161158716598434597400514746932682741216986412680908433876507898\
24207755265130769598211394024583050407720846052370002577998951024200870073512\
83251018964158082331002402959182616259836393524279471806810018827549092325266\
69071886277101474662564666627759039999543209484816043254593957761772552785218\
34312417000534518533100381896339264991568490388620494616081146798296813788220\
29215769504999664800051331217319283424207284613029505293425247337654144758534\
6`600.}, {21, 118.91692264660837438414010081497596489468445640290733761364152\
12630517090432897816907467031352205138079410948555393599064870274645329975788\
43092642737205109646892875854988750511715367920556859383685996115405420193370\
35714896090954407600182395940280253296299066630324102151337189629872052891865\
23806082346500475271903742539371327294755897729139687085515503763084260263957\
99722487383330990687601527932922094634983864831377444637008482549587895471163\
68748411087051307308439448727398949187948026082688955110097970539006180217841\
2289961257386747720695758735752563716048618458337790626929018487251971803254`\
600.}, {22, -352.279084799612994403494130850481960769047386640336046751783382\
41162225435294769816217239576575237969549826456125807134908440457682932615153\
71307235305232228918682145559823735742142540556382814503823749563734489188958\
25253163042638215682967822272904107533088167757450926996924640771271326618063\
64309278968529484690545214785955708986770450572980125008251752371123511972429\
46554437744324118099697341844874951977295910679369141359192294282355864287543\
67194559130018369194349750011360893666468071965236520675124517433468375454121\
41673320566378865626548373544225542650044528492357622349615734665621501302`60\
0.}, {23, -3885.5790417539813876357159745475729548901508871586341792049230932\
15396588731383878701728718227827604232070755446949100085742441468374338196207\
08369784685785111633253721296501231335711903749508559977071133695161810313897\
10681481195202496640648925984934067262817673945979776794075427631217004752400\
85963506772019971953782140282434829098607699860546145308905282091094695526983\
74637503717426030098615448382425850980097501145820066096202380769057236725127\
59151243615762336994270252006221107379792799948675287020857877613579497536935\
2942849258292285446229691888996139309400749788776265820762805416443253548`600.\
}, {24, -17997.72390835832610231246842161307074882641255006044354302682170084\
06050702783481175314256578877567267156002176726112434768928991934559911240166\
80546483826546971133660610792569072312911398929549624108757677555750945739341\
57199433623268984737530162516503004135185055782978738824763178641621252207663\
68837309927811263850906772128192619563940152330057835004571475571635297559961\
69711597986775401913495933001437639260341459170690385971637730701130495056794\
14695873041751716294223610746874825983635595437062054581252143894120914481395\
63929725354777968405968507304779128370130093033465224510594500112359066`600.}\
, {25, -54347.481938119077692604455230414702909676160371202479210147778146413\
27101615564992552785360271493313617495637677861579491642593153691970604722650\
73684943435618666242377647546966002638507470882910277094783381414169528390049\
27381199569181466319893195960407580127670307087664516749637820162643967526155\
72370838366138472660419693986039636779327468883190264695185748484633784385488\
28651518641561092037980847177408710357068492443917061273923916876570862939623\
81558852178385071111491435278497510188296957823620477351533145077980794559969\
8779235703449506835555879805365631692417444563182139188665809083428574`600.}, 
 {26, -98580.1926582143131186018008441095071232203437289946248365903400346712\
70383483353511419039862326496645586247541715902128992540732757263164244830834\
93899664090756189812602594236630632728758636686559024681561428103108801034623\
89621356997249919966439254927247898617995526753749750944770938499178034013229\
44872714840932592005265500256466289744635160505318777629739624659473267440917\
53633745639956427675561798426774427950090069704157630330584065235299177523228\
47354453284464348359712776634062733896161633345998801084584133458049422725146\
344911718487495583993467791549309351752685745694950906542542837190052`600.}, 
 {27, -56640.5262991336024100305058071885922289967273201238747176912099452616\
17226496821065996916996393558219722428994185508147766399843017008128729826178\
51570264748422914352783717247714927409504615448279658573840369935180494459817\
73514755600759229186935715468887612949371391856250213918988917616822308209896\
98577452610440393809973647772438670184310374660104464685915584403146970084585\
82441391020094614577558766070179543100670676944949562339871128053357191705657\
35797576120390525577760507053459099710112596091478390344987956989844239694286\
809326407274777690404826663998505997904106212591232199908811303957432`600.}, 
 {28, -511435.129084151497382231072743223468280597728996043550698582877737048\
56357280115039598938034672531066334779954449107264493254446278875746515906261\
97922062866875003202553291637529844375762106429767219839718735241592571567381\
80141067330648435058519615107780339711250834782848378047981884460045158880148\
22288830119080525400098848867093311362462430168325362657608114187140248541995\
89573554574387752170241045221292047562804401477866371515759295660797868122500\
82630453295238464639993345230888223188275142112901161750813339172916047322823\
418773002885314587749351418238622585366093750587201803177051197150836`600.}, 
 {29, -1.10424777164474671119143530127910528239191733548773884475145544829616\
18375508506263447853408572144031764111789616190830133643785182557577023742449\
70299993917492407192644672553017902976612080581049655403866580286046459464685\
83181663097503034940477881362282779861223216660676068838864502513938463784249\
79932557580844051975429126390010955327100879459804326829010199605491136774542\
68461328868404792029660483954018064754836457131965460585836076811989635294124\
43999614979142238440100032852332804941482600617211584562087746147921439454134\
354998297066610118946342200122321601515114228332547394967102596887441`600.*^7}\
, {30, -1.0042104311329319093843958912293007066193874569794964502532354838535\
72089197519239305776390189077963348038267886584198049209272865000590298288541\
68363151784154299890056527569949930382366701021667197138913307769713672232515\
90916665923920536092018825290007028718511796097829222326167667836807141951462\
33827568334139236414373788127377684119656570728031599206980351587966886848996\
43381846470350939327034652010481113635708994221475393802575224631739325152713\
46539585204601888313496304932852597991739800577141985386556544242339870394199\
6932000064210234724763176888796998674616322512769469680112651152797204`600.*^8\
}, {31, -6.111273167386084705195543823144044292580352552712743208379315573934\
84216616252450710934727930989319895433618976801723925075199329289164432190985\
98284886877574783768462851611235082391217194832512558105514644964652110904699\
20991466275512630690676809507051422884073074358712625134342422234585546275136\
00864501544212969532882076478698338742068164516718040554785763319344058662547\
42696706113490059337615855548032369283380405122146941221658789279033714881774\
92758987808109056939263337140866670215347317458168385533610122414116675473872\
12930586319813620961455797204144774083628094181026089602126247577636819`600.*^\
8}, {32, -2.84778209484063743728786292023870392989375556006128810195856441711\
95806464074731212397589855708435785889371672197494424927024105715174123882363\
16535715802307512356441102786333512788829606812720901989141579450450766154578\
41234499595836474576070353946938542142071485503024701013040644921041380506539\
67450867977254753799734381227028878245526985060036029926033220995339260342491\
42622086379325398042605478140015651853138367305142709851737979506258799088500\
46625954785235581796720789716877243877934701212973845872275332083805453078923\
703158406001429780708416269305611623258048063172024089959132743684186335`600.\
*^9}, {33, -1.131673395482752229138010111811470414064465322770912385920925133\
77667866825333330153431201452862760354763147075266726176066579386943303186348\
72643060502868934783982929469056948030895230031831255601990941233112139593873\
86452749748012456719330634151479514337646221176213251506589406829403647755758\
52725266376841071145676190684094215242503765362786495423963202416354972944697\
92739155269778453880599835552470073688883695077944099550068000126023688755897\
87782675596881307300781227067536072146886631493195764330163657184763451329679\
84780473572616499353195442216579882767218528918884148186741233890374983799`60\
0.*^10}, {34, -5.081868608863318019762015515602251835885736096887964782474882\
57023288817576229138566867870261857486843695490873580219551110708271809407437\
49197247705387765641613715618256868796156102328266196986689317079856232708890\
96860273933969241584562180353999157029893468540269903788031084507225056415116\
31921272197541327607982219357207634686589476488372753412036515439457781359059\
07461684006822441024766421388316430717434380206676018531024810704873079646375\
84337073035154402488368506063758642770982435538830655899999055813676263071463\
7835854517174296469690269152889527904321216667932314862684849026992385967036`\
600.*^10}, {35, -3.5877902639298105321709208254589620359075064122613133813636\
67067955271184306589099261403377079186103308377954706528558335266090111448479\
48045129993748806454965378963958923732421207318790154316609912496224141106682\
12409812711648184582179600639948155746179975604965219069778172576290473325851\
82743948504560197717643094614119444458155266777859791655034019655166702021834\
14814231196090898361183263187959977174750673215504146068667589683511793909743\
83529224199512669245149883355523882774288127503797741744982943681531138000428\
13769313003545196951519539416265079167823625245562549906597160091326038644840\
92`600.*^11}, {36, -3.1742043077912230394544680838638642199722262760643304677\
73033035046691616092279366088913191891292207365460453880594453867165245372513\
11600627340277381766011461999858983337899369879255972682726790178637407793397\
82357186150925606942059012372876216916943509051476251126704218865363015178129\
84947281078111504967414343614150138899737582291436923608665919594157042906740\
08904898357423584216703435628489835174483726300800891555086881178565430645779\
61956651803930791958051437831038341712056454884192797075354937364169608177355\
96989389482911032213249858256506188351299659904552070035384988751367269933992\
83281`600.*^12}, {37, -2.6094356576677878617216660559772383346523242021929283\
07380669125912833829446996913919152696409806781571579569236218906137167307671\
93105373032107250322755614346425680001914019996343542410901883690791032520813\
78660324894354470250998155520989115864063834003667620811992584051967820161949\
52043525303972440099641539640477262251442703696293053875079747299119531422946\
48329086639448173609042629750099125719697925366765528762121090456108568728024\
50433337513973149056388857033308741100620196415400157162133962128542970665309\
42169033144795606017873893957881584216896906291469463151470233799202052229438\
7762191`600.*^13}, {38, -1.87170919307616385906295499599368524091976245295939\
67770234240378345346935774881906866799741444432029892478426381484929726074970\
16109913875128959608242574174136856322117240797616453322205324600619367901120\
67039057164563968155604941332151418213687549375163487646288747365294572259064\
47113360182347458410400193971230830484371273747012850962238985776408531031492\
28720285656166275224162559215015814386582921360325398821551726138173595410466\
96706334690817390365640686728530946296839129444849676842241389823606688121191\
89101282790151224347293570142789996873480707010073183102508867262891519453422\
833019928`600.*^14}, {39, -1.217668356363524635620812886673940769716037088821\
82871869897474986226432134567831843420803096560087038974621471085255107200579\
16755746746585145752670454877359799797921099873869147131880981475333403981606\
87800041037000795763051540680686049184658877156966254044714130097963222816034\
16284387667659563293774948987250313976040925253423251634040448075641732283674\
78872920971716304903318330725408522505569220308796433105282360814392461559450\
35777411327904219238759806510732339945236603068461038593412928156345958061039\
43350164241016460374390590065397175456708130111168720662906853976216024638274\
414040506474`600.*^15}, {40, -7.892637577565137522917719614633822478625656804\
46800039844141174390133272579341595437013241495829316798272216195896837919609\
98119781152007057808759262386495778752416650221911249634214652476989687448859\
81625934185595035390468608688018070627086236896188977602445980794668801354612\
03577071008679526510928771074499476862800848138374455058198252949412746888883\
97582521802156597168150747398601941881205180882153348862847245134829808014844\
55428147932904130642218617904037803025969193963445739698513801420413097285779\
65689163240666458507481586732949732668306968593736764997711610879049546528637\
167051958614869`600.*^15}, {41, -5.717099508006208061886159306024420689688684\
61742420214488667969882137094049278446334030669140290967714495336084451361095\
90021102461074783864716953128160402904278846452915029438914104628945564439309\
07674916798458126971569927087959914492147523967848196831597414382912543356428\
37353704518560824941172842126965604381012179531637224863994624256344340452331\
52154754077072680680144610258266262243769310457725875359087601168234894249274\
21922650092319924285752200752910385537618959903243284958709793485023210829209\
86211757194144952375653205455127273137522955867509291528261734252094695124896\
451177284941539614`600.*^16}, {42, -4.776658521533920571394407996935250676193\
81207543209278864521849837127549092050658199603433831728766816244692000570123\
90342772995103309967768491261030152822712200987761472364965670453580420497585\
83036156158520346128139415367503217782744794900248666097299838906642296958239\
01146400694102285978745917591034873201781309017618526346111445520345881025207\
32602930686775902501473439324775046001537888232393701057390572925901783377127\
64519325132974219806009701947322123119874106829713378900246661037720792703084\
30544144901144053646931456278110637447537431329781769500941066091774340133107\
943163095424167279703`600.*^17}, {43, -4.262264883763774324096508344205603038\
86259337520008594689460379449871675010321161910347451599145627059893502773523\
65229751634666100598819703982579747353202373422966309150468069333337322451599\
53908010100708065412202755663399689797819054189095372082598149032673647576160\
69933676950856826723430941894233109402399135882060157325331278989391994895111\
11907901949480044584356843915283784197081226684228599051239121232724600870470\
98607865851003726513340400792003381352534997311329918202238281683629381729636\
78287691480739566636185402244711615915886730493656783194216900316211392831742\
023253754549161669209209`600.*^18}, 
 {44, -3.75960838621766848667961363973415439051293251808991111102451906235815\
58614186760090775757303622023709486166791964955616580664847039477649966977248\
38768041329518502969450314625081799946537610041309091417144452431181647499195\
43521937938522405553407249212307545430999373013493227869293601731196730647012\
08472672772526765261700908159558679075655907824170892025683763472532737988388\
86566400055525312951449676174845891392883692978820905857302276613804109216561\
71252888941630493334239996989779593602130234029906751733613839446061996893541\
702012342383589529591385479502481931934093563337631934306277250034486`600.*^19\
}, {45, -3.207053771985648299681468856566628660534011742218444605109897715383\
77733725378699692229161618350145782292636504240685686090838714694160435686472\
62168947003287239741631331395092723529031160964714595425511232643265170723131\
04429900026696079152458924335354016335942656546441092895787631732334523770246\
12394670977080702222978706158754913736101572070930953243965887512924379579009\
86309144280018258914205526167918606720828199021275681580043174999455268149329\
87375245527007191219308471794134834178554637998094836798617663158932684895005\
27274830904405057565692063592194772539900991230061490713803150573535004`600.*^\
20}, {46, -2.7055352615134302004402411843329454356547014643704382184184809291\
28289872648568196545282043467966992168614676045696441699728626908797956356986\
05902068745341829148508744319989546113236719710481700713994285370691039692058\
76438665423257928829969070817335167750806266240190111874955513258236747003556\
31433627164148044998013962543111364832472809087229699774271478787529064896341\
71223856144917583983604363007584434806247231737764818642770751076571895265219\
78941914331647717791505774148860449188087036806527922339867557803293909605763\
4419950169603145075670954672115158716967380274182711944729128032592304734`600.\
*^21}, {47, -2.35252053380217726711156755964205540165867670913547508482187289\
20513194900792797181213767623535486555794976792856348023445341196393158960125\
18459189036678308010398003050742808972418808701894343019818331070603441145605\
54175335123868241864889565551647847985343322974947237282215981341364474955200\
05810890005786087048899453917534426835407998263540673395440851442904479808623\
44931247947272950490382671331597608497229397789448229292697035592486712665194\
60785298168201710878711615105048817505471742434640175307532375508724028506017\
115684333607819386622984976668435272966058022305325320544245797570369396908`6\
00.*^22}, {48, -2.16900287361349865446514621114480958093929056280048776250473\
97519125235214446590464398734946309991596780163305003364882398463183342540117\
87445935779810634393574635896896578670699124941690538909858091573143193282488\
22781396343038872282099373296425353598447229556989701002973434349974705617328\
03086023596263304054432567631712615890985364610038610378602414230585896239492\
76899311649433170989267938235265056279992708891981255394019358278463078411554\
50708192420242251608242039070659547808031997649118281244827723296532366645802\
47558332691348647366991058004210580289841794694945668484297107804477872300197\
6`600.*^23}, {49, -2.10896224443460926848080889369728676043845411922122974166\
42248056781824348601021852731363510732446706663458753420869991415468419368617\
78547340850702697315920735651131300642375345513279886213006458492900582922241\
82531753101231988410546868745264256189074306578795292307819208028017325661267\
81896582503112687558895507714702709652174679704838761445431363340695254427322\
63553450399877554089616883500891922860789152309590773630675127057071192622201\
51236016802744133824288473294987458756812504711107134972851351482820567206178\
93881728663457875770488232023964270466761941694775360492423641333741134222083\
3429`600.*^24}, {50, -2.10642786675591324245954963342116203789696380012259316\
92939850364958340356869019081501176218597060608752751247525813715068169760693\
50008826164791691598179749661317325900668479964064220060388907843532059259516\
75503205694236577180632566676271863669349404767365363387739036040279778701060\
31103050434281727852183890007536597075532014655101209637013069802919177915303\
66439877408256745439277307695023444920437382346540652225475247753762515974329\
61242273149519601041370675151910959524690317737509213218834162965066796893901\
00071458842685573530217650255731342736391111726284771724929040837756826310037\
1569084`600.*^25}, {51, -2.11783795885770694008236817972782994955670396594532\
68550359190913698572925133948265247780632195122250654478374482749545107740297\
99919779626422767293544743469073831231999313028611266389643177928313692810640\
80030320389326565115629745319380218462147699859546453800356837963309966931416\
20041097660089388009354164460761830846057991390947693316152986875332776189774\
84931119422640825896854655729144009121012168630871054676146386546170042128865\
12564170618370502058067903852507442835960500748017185656669720044601630363171\
48056669495307902147802578674537125640717441317125431776636779350915568436956\
5601730958`600.*^26}, {52, -2.13816219068110708571935550511330917191071719561\
95219079251703958218571769927321625020907878515551950541216121049468893802058\
96565933826640392171997754682624041622058194925515057703892164128272907854092\
81780660954888164575811436594145900874450980956187269384554535573625802956315\
22875736578095812213367480754574252174702210320286919413744862914371804733232\
80571247001820459552062265481435772354209717991354485032356870933749885154951\
03204453241426035617204455823989033384992267314589223399242126334043133060307\
35981874214982137703121136902434339200584774834712794690897550834134437290469\
1002860638478`600.*^27}, {53, -2.19128979900679281400320939793302621578657873\
63402438117226592081208677882692734892639981486940974419393448777830665090457\
78980357745208900754866722957549613519783321218302735413627387145343198122051\
51769700685302075924145514859677102470229542135219175972764913440348210917537\
82784648123898099152412747778775009136441058800573399412236050244092232996309\
64363247413733581404607744342303439475465359465761305745013805349278603724948\
06420064571797704895967054084805317210854854053150483156551113579352409580123\
02007525184613459187249840204229528929411157336222508155856096118043344775784\
5699418900218753`600.*^28}, {54, -2.30848704707646110772867444753216258742058\
44648806273042989709890157987122187273514132016602951777102652556365154561130\
39864973329835186043745419532049871372232026922306083583646568751856153943542\
56485086577894861950917849789002973350948971420750873625673386525222283712404\
10879795959846381675114232958829111789255266276771841562256020930674800043821\
60581562884414892917322229118847481412403469957104468289189369270840685814097\
05828120014437783597584025263320888916703831168606475999166053060628002932280\
83633601798540431824481161879531166276662349622373114576329316151482105626192\
6741734624747814972`600.*^29}, {55, -2.51074919494563892941239272751981269344\
57027774125735106582537163573525285194566536214990768739187119297841556993947\
70791751839194199215205812263144226661333776665059292082473594228771671017910\
73375493881536708621266073835447296482742797770185864389419209562266694219957\
43069601820818578780246135512612561482966451660306172281162063437256480735489\
57097790173473728256563883663271148060369589323845779987713094930528966724167\
23847412685499660686754109772526219955136259327081347026298797985847682591993\
11765763221120562172119029838986352839166844624080340695363338181523474739402\
2776382208299254290297`600.*^30}, {56, -2.80451162240124867785596243697970162\
90037200268494299453829296285956402763237580865893222448519220002750430604434\
19994903251223590215842842043916472448139732295581326275698345667601141357489\
11557428157095185612128378755269777795178812001291415262583254006205184587472\
21174268571978106498355164331171983147552576808718599972292209823337349860802\
16803813597795134735073324399744388310846996588063904819449637183272499111384\
39595617604944610930399723753572171544439174176675065368009677485737600481054\
34044528949882818092298289464222999846808026871180294256221824045718819871946\
0310026323675362630317313`600.*^31}, 
 {57, -3.19084667849178082739999549555286659561205225983759713018814109436572\
43643922057586568942672950418452627159906396821571012732532944482102691098547\
90239995536856238269728900409441996673545407998862570427537690697079782713974\
74702014138555431300673015085331566021237292355248853372992642869719419952854\
60406214474662709916095682354836606259917630455563008839921608396719037724109\
99674358607096402997337117249231554379329892861940842937369784193909527516010\
35447881000270833163129617880235582433880332499274184216477631236980710925747\
336129003247991236093526453770917791974601528503582834893151524087255`600.*^32\
}, {58, -3.681125842342277252955081790680949957158000104863345918574687642584\
24478312595380861439299559254648178647288417353443410144682512063370568227970\
82464001516244658672516354016754747628587357726183083543017952823806548077406\
15626179638677697062239593328258341462373720020426230159845163330002862193685\
34803277556690606240949958897843509329487367900702939738969198125046973839995\
67071948928621811791995451436677748544039871065611960061403900842502072179933\
54589317004915067872441508636585799052967410139881934055098562625432533957360\
58552903916748288671454439422396996968844564918859452706131551836560154`600.*^\
33}, {59, -4.3102062698851446015811959517250895421045599105713631879645476795\
71565718806168190866670446407449879387652259865478062193801129491343229974543\
48008463767242630222050157274446432817529733024818075294786421416925326676223\
48777601940465559583186737827259026818937971816063773154810945374147237140263\
50854694052337529579677861583005947547648927441084207687581988468851114267808\
23716095724287370164747905882825103897828762752774877425048549701875347978873\
92859241757643870371748686274771442627833703848317708795097438188376732381556\
7243277576696731123202778175884131032633974635871657641695994720850373093`600.\
*^34}, {60, -5.14166013557899409896119216346567717652776564470627409451619420\
69279339218099694429889049278811855196948740099857321245690062011136355549176\
92406290335543456320308808205503831024892449577499992917244307972114442127500\
03440819015517231140132443129999018275090886287304861899141952377209379018593\
24801379125080041270061322455189608253965519772789808992654044329792078161398\
70491457769045869492847787767408341853215711672413310318014204803142259011900\
31460669394002733433547767368899047777558334253733528496684294320033233820029\
443839906345645839880396701638341803199736292880592580275125669691158517753`6\
00.*^35}, {61, -6.26607947878346404295584724964790838098693061980305546335572\
96728492208242183870423675688047882055950645175564752174414162693049103709508\
91345017980940421246210641981433735835395922848599722493805523353513189057762\
43312720034381462433689984107621050881068449629982728788204614928307302067516\
29904202828254976121130881938872465499362119333550041573795018637156191936834\
47617994600301791553071279114529516177344589446302306655024954329536670516333\
05058708671346501749556618913534141641540510841495325052708651197423948548547\
71420538218354182386880491705946715322368210834348485584878706221271749479910\
1`600.*^36}, {62, -7.79954934153827526572463132364548366733599245774695698534\
02101466262788290272183713255068414042868205050625406446884493749909741282791\
58402470051304232717722708618427359211515539972378076690470723218204128235078\
55207124863297018475524037381799995398310401364874944931237059010850071001329\
56189701174449791650212532780626750275287527387562523582506907294997860007106\
47499924013844716365532426954664676790515439529972300794410128643928771738392\
44551027742371723178951877225825204356490129658436892167415296521566605359329\
37132469711593833686803727643628514556514415099005896903345024544339154655033\
2821`600.*^37}, {63, -9.89199413654966166458223740814403443323667973273890309\
53515808015506458066550762113271261908402688301319911147307599228177294320312\
33819752304840835306239435561742086910169056802713820334904868582077415767738\
20429628881777448164429924545354787648221189953637396593821324883335960193426\
53295643365785571634217461158669732696206451134817029165897328993656862283598\
67499150148504923698563957756776436745571437417135457177331558178669288377806\
84877623466418304140080914516541087699796420059841719063940040489067563128274\
61806109956087612406427001535595020082428805046239736087557224882038946103016\
6546229`600.*^38}, {64, -1.27532791929408899733013559724636342313191621824771\
22894174400070728869789611731498768695517590762299070458389024274469512163146\
56003167722724508679502033920377808769469551909466195838981124933238711259363\
23913414214619544136281934543419304532968144355187822916039451911806435647378\
84452464590069035881729790802117899062035615712646048407550993442894403152140\
73403775856679346068824076844614368901042353648995133747139195196644664499624\
48841864373227174951217334317321162566073825270893147745609844341916980126777\
84093195481363354821494364659412073143179116871403174391926477726793228637834\
685080265`600.*^40}, {65, -1.670040332920518640232472969935316376445423538864\
33619933200610379080108360522871054223422381427248104132529520277857119398010\
44273819465386360135813483840011582000033443918363784453538831037405682319811\
08166864798962824033435934539846585620148955241125045533326959645533113411733\
74976538808204438282145413032181488480567694997667430963438441647593784661349\
94633534091090895749495891588918977084770934189079287362781786369748403293057\
38842551274541485592867051177585701257955609740887319675710903251947390357316\
64548555131485062879460235738080603607711912020545289196921459917063622551459\
363181201267`600.*^41}, {66, -2.222579719269142009247047616029159197587525285\
32996496310267530097371964108784587868192854697474590924468066247347478917674\
12126618611446986700539353878562797462811178462118069605208497061315419127489\
05353865942667372285046673674701220107899417188891499481995493539400226000870\
83661810245249260869187728222980073498457971183800311195833593341802110091545\
25792161292891467931986363715332648741596134008432997707222852156687749567734\
93264235566234465666622459159609981587248568591699183032799660980495090889379\
05072730305760652709734967855430656266453463433242772924928716909108975742082\
477334096661942`600.*^42}, {67, -3.008928920315475910958891084998262809660526\
76916375792340907007212179669659245505511297982523643415545086752692786883401\
87523690658479573806121526065116411755600979542050791973140654579003213193601\
91613973427235720948559925893751460982288095037153249828845746144608811199110\
89335107701574959117585726996764234062616052228235237839035542152158428674986\
58738239087762456712067628853866700601085809902573481728008277479908519795203\
90107766824395498197612768181716869378541280957925980227568943273447654632972\
65699058149494622093598516591351391217502543157488580053494073572058213426827\
190149506813498704`600.*^43}, {68, -4.144806445332799771608046420502971574493\
83991651548270766810346642865799353802444864271628258818000404603931077161203\
85851537366408996221424250158037315751771563602180155900893980913951943898080\
53290815248699105279524442808117567565477252784268229620497782252423106651244\
48822757670230976106149254628280535326987128675549212259729280875288349795783\
49551196123551350190742285533409317902698534672541096717460387109814866000212\
60419688215272140623399717292023045125237546699217196548399917038517224472115\
95053844113436355858894998522170965531890229899390012537238042165339288942634\
048613021650734872214`600.*^44}, {69, -5.806064107241478662878956342761737497\
75162099306469087889440036044593388167844584193683615576893942113756069352372\
25849306404483776617241161396860279551695010595312503788262753745808929035644\
63604969201804925118176227561172035983531032850657449286036744006349154454274\
76745477306233709171547784179369859609952677548583011075083720112927841886640\
65373818482006201144055379280093733729871569688357495493716138358797008631694\
54042044118813033182046526799199686046323294318491928899533467216709734850822\
10199534005320796794383063075373882695639642152626894267594234931111323553477\
879776738852146483979667`600.*^45}, 
 {70, -8.26311978254902580930283475145324595753774489931185933648871982895608\
59957234148203520724698867154916725347232639207405944536770332475018504583720\
51983162856251732073462975262739091346596530816775176574260736549094066368548\
19956867031687619356871289121081927668678151862271041895545792638420696122491\
18522769368102043355706771488199871967260179272227639095089810794093496491648\
81483920586238944735777402701938002659237681234076270077100716049054147444498\
09790494845260764757830105413767765719551692680016486315401061563056790789449\
176147578322588562683665129137728256207581641431704349747271695372975`600.*^46\
}, {71, -1.193995360102635802246288285766753127555729228076761491570523328708\
27838019425148350537171752530481106616963198679571768370096667385857463588494\
67229646986412634239248460115583370489590254368966910063673371716885222481256\
04416178994814741172102052813870934433994937478571829255845780624361142725365\
01752290778971952763949926606539326350466941408433142921249034670569365454509\
13435312328324313692311653759304669555324319233386018058201838561849627212169\
75926016584180119360705389216235995018231333126619320693681273199065696301216\
00902438247203853927028018075219576790526060722987620268328979637804723`600.*^\
48}, {72, -1.7513716992608036983240139894343901723847364439512176146508903520\
84482974084481449998178952352683074624040928670607548288897713572124871350755\
13525118659518058742841157785240145810160679531228787492922041853946182471846\
58045378413874376655384841383244607542045396859461640603818317439590337213041\
67383269327773912010391908777825217425745520376668425470050539418856446345743\
56928465951179954827180868297156856995707041063469936144735193963204527080821\
52769322568014025235435848720671174664905072855580478714338233640565238755041\
1236912055902626178515161022869533913204393517462527647694976587369954375`600.\
*^49}, {73, -2.60804823268181373802299575653876801832555043759575620936660731\
93101704984893300064742822859884438078771773937113406963250665579775750364273\
53359213658941107793923147061951631731818238225382981332167418039742729730425\
43859409087298200477567534074127151645480598102282295232964628266842876161073\
29037257180673963640159353957663124819350965699294442804255293616252356902335\
95716463908666999264761069786771111718024516807823267829565834469358027865958\
35998759812878387749085512814794380453854776888976306407586801143673197524492\
517749219711416559658136241672465739626812446353341478610394218081268610545`6\
00.*^50}, {74, -3.94308697889272686135166262873802070134418479152047516000415\
88734477452294180044758733084945151183359009751834105654465558592084180577907\
39947498938112843301820756138963318691608006869839733189746904065473628175318\
18351887923938986920988120084318031883036789595535228024336246015007232198325\
63400675668213233334761452336618208013107823408717204753952922454006377730127\
65907820948612556951908426594401074535293278093490313992061495270398429550480\
04161838715769012329920567037770399637930148920736340411572288548038749439219\
93927261316093727412660414925231111115884097061819585738133337734697561733348\
7`600.*^51}, {75, -6.05144375739214345998607862117384671030114231903864687781\
71250028037683486621446414289218851605657346241421139810949559649062409858438\
45931904358276375940220404347835607400126001241755004526340377786986969677939\
80808315520223779730400905141688825886817705454326075090107433800493677900202\
94666724228257504233150139686208440662600918935569928703315960510526328798994\
65390403483640045907265369571391902349615765573956342911116377600536041066646\
78973708996059252285206658063357607428523240984360642152399288405873411163741\
46134115272610640412388856196859706663274036374359766129260406975008326174127\
21`600.*^52}, {76, -9.4237145148150472913153289945933873128983008891253292123\
12562648155165358235030580236057696457117486380196248697290061644715491317995\
29824318607934603864614217807254602971927491265129899008181676678365551291701\
51083033931285435747364943190125683991210732865169730760391220964049634651078\
57109059627444892879258270267873145531872772855962161536703619667651873433678\
39732338595678082006387424247437564044577029711330636325398200746152339753187\
39626425274293064896753277126904601392605064459932935294749812793406064181298\
39766784030142807384879412065394778357574020633461016988307428484193103428571\
39139`600.*^53}, {77, -1.4885426491893664064323010449523633041125641181427552\
05489956141593397184388958673053076629823592781602103241396365962738960543205\
55713380871941079750692249549825228572183271766105781650532502574682983555436\
69037480131851109461628986926976435247663957161007109654230615831640017544444\
42914941458304362546142448341553294964982190632637340912013431264535238447953\
29026277229147097886609541917381677991553131682806189373276610004183772549542\
38553393267973051673955621642999403961741414537695702245672242274434526759432\
50874837639959011619933575608019910323149798102024744307915965943953091063882\
41939933`600.*^55}, {78, -2.3843235828522800908359937940079104836401763281490\
42062649393031049596393293332816427373110895731792331889295079219955658331612\
64867549985425502619677331554108631552835648429730014784950556177195070466075\
98421224051658755404518420297964904220417441400926132585875950247555718412161\
98297569719363587358790452019058683758764798832772336437141430941252237877546\
61470381241826911042772155951165870576637666129616400628888585153853098960329\
36065421550311180754813927726812377289932739160572595957828175481487067807106\
18962998748301567989099931300330804902824437617204049021141880473144822041755\
30214471542`600.*^56}, {79, -3.8723655060080959300910160218262904631220234451\
44385713869332304546390394299997715389696735290756677824892660298522987023600\
48855842011976832303342810919385562477808717987089787215017706861636584061659\
70798350646719239637575355670702582486735480816000526281484140406012969889897\
36164444544368088308452653709209980465188845424456034093877081214771832502184\
29407540171898740160039995504030716531028434102682926881801030443157401998358\
76587730655611143723586476135622230433608576127115365136567253220382286201487\
83080089197033925222148298762925882879067989888927455455968879182617782835873\
58782451713153`600.*^57}, {80, -6.3760776483420188942641808907062431034205030\
80467266452937345633035383834590049431894624249119425965459794693219385894339\
34141895699243891740111782825035134145742485992465829797350641251847162091830\
61975679248943209879876159724562245575220848870420506197390028563517324666208\
64107597821373664397125266619554647536701764827468430817353353167363722907293\
24430907060993192250668105896041571905480865973267541628867999164686621240757\
66911964451394793289082225060789722802567185053273113308223370654972834432809\
09548585611699029497421649144890655818931013079324858360107076669387174866304\
26735960758719495`600.*^58}, {81, -1.0642327245215576623174848605833259610731\
20736010101053334437868669109710792547008736693509355033419218135170942462944\
99645483344059392320517090981424106668039510900828077724352811319160244342974\
62285072740396379194786355337101001039955959280952666185004486995186920616143\
05224302404982719272753337256721076330817139862187146943625293734646758850564\
11350841800864676811178676521428770982162823292820774695654258421355499932237\
79234767475975672458753898661280341379984069575607791071258109316243418665279\
40576956621221868166525857268738651819496808379686377137120763469632504427905\
50588092462934592006`600.*^60}, {82, -1.8002699045840390785135380980602760493\
76961755764898983862413812955843627671945918333695282171057392296992649236198\
00801397094388755171850846972376175204175880665685089025326886463731172730019\
24695697014769564435303808338429175601331551593130598747954124354442148102158\
15676524860128238210957999254306430641190448492427057460104550176395216366761\
02509951626539082361295582611690171568467023412780252323060703042824760294657\
46113296188885727560317486795188180637202277070835971055493462690266600516097\
43014946536853835931023460167377514770329944440451980985167651390642035082714\
93348549084667304298644`600.*^61}, 
 {83, -3.08572885155227001414661995662952966351052384782124939482216393382803\
69504430751081139316507350012852731810516826580065572849137414237616906182763\
75543610576952706445688569201482955054575662058231441984505113977115891269478\
42948465449670105025664050785085837179559050340065268255233704771834674387672\
99814328107517331881164997792017514224643379742741998025611366805023269467548\
95221969965141213188155576977415152156521326753953104749956070830262156018826\
24618727458764437683259340428952441318462640864893322982849283460792011863262\
727029046350220241560073490720013546248974575149968031959998164821318`600.*^62\
}, {84, -5.358061880991931776700807491074670261314770487362434878774655802872\
77089129903727949263256150797840477569515114535245824735433400853106818885434\
26152686728631817140955665384370648266965871687473654842330809343159582164120\
69500936817272658663479825954465332918975074863915660968169499276151079868411\
79831380010091255954499759720444013732505102642655763129917207357635589625138\
75153465621166461658805643869952396575188853312428039627360596033344189378285\
75418335084464691204026972593952706020108409596331431612344195811359439132123\
20048401075562189859295872108354751989158882592149068751611710956886705`600.*^\
63}, {85, -9.4235833106688558171081394201433564297353831138693475180958855247\
92517209687641366226831023504818968891288173589830920432078051124524671855131\
11108338755932981164816813656849220557387916014469470346268808612195704576145\
06643026350609196153875937505867604804605282117222653561331397206582735879220\
42050746705842464879733331190791686223682719244128539564888092951073559595051\
02112076886918421767470337590934783510318365520511185362468197932360414353699\
50721611223699361805503090585233906777754158531634658269276474229609360922683\
4426439872718615703557700932629037075541244275491722975445415611728397114`600.\
*^64}, {86, -1.67850646439204502308342231745863177810396956003179657820137588\
49145329971386985582723390244137202856215375680001290219466313430496318184282\
38451483696771092556738740016064978996995016779289888363789732348156888717837\
14696890212988781859740411892037779665366862956024234239076827131948349756834\
39854676640224334211586323996776480781705549221834036363511774484223479061392\
83850359978071724254079506357539819439592125561069377284613040825640157494765\
32952450028484111832748096307221978239061006121573928456264783331090477475858\
922219057714320932117015086072413521685671276153644625788268369032483067979`6\
00.*^66}, {87, -3.02739427935211011437067918428489630842818904473601757448952\
15787271739995666971101786897964911671655706391286036083584635895839646026539\
92471854215563600920266852815829277142549213617703397591757257321315976685292\
61867834917000105880210625518129031242693532361810499219536208241395179575659\
07266232025748126609685191837294560141576581402083540635462693838439046303381\
75873004161933602936549604527618156797826997381438704139172127022441156408996\
68548019835409642256057283128159667417054490431566212199193794609082437821391\
35843392475334151675798879081357868388050346546979275439210741529043403497012\
5`600.*^67}}


==> coefficient_data/lambda05.m <==
{{2, -1}, {3, 2.`600.}, {4, -1.4028071278998990298688837326456856424766984424\
25397627857016999404940060357443256821325072175927383836937297310878813726546\
54026278769486876238855880492698791988871735611489436883901784683403521700442\
49876173150448959944734833980775270292874981560295512155930354877079982461119\
37565377419038623281302005243192692908874920066816573141349788121409872395405\
23769843524453868267086369382241715295216986875493789132250000686045145657985\
00650186420700301054754928297835537038960871644711718935869371974255118715342\
19317143663410585196584221710946837321678774118658951791540968418839490384437\
71694159899583`600.}, {5, -0.303486828881159465559794829943423454291064681485\
09919650057749195396833918692922524058949843576412548214598038150018874263371\
37038666179960869363140856745490468953488534018244611425836462636967626208973\
72735828086648543535358344895589095048215988570834558082160665481921142197071\
97781370164841007546368221900580872885429619851558081868209066341867205272390\
75044311647063991967610283624631672713108648774493545727038880297032989915439\
02715724087282929763060940831987448517846316856696339973032434683020228827449\
78572282890762509951392394975459796786234019571272336269642818218953099025057\
300731547664`600.}, {6, 0.101871012011495388507742951115450054485403779349586\
43370785268514644890844068396348454529461543977316836463464651128141742361226\
95131529049860156931659777782423760625187535140091651646261075949485587340518\
41613898669609054555029536353456370841931592994859492690707470721862271666920\
03328648545453609284761016356613329250452331225466899340177069378761917445402\
59759974192880446668152226197764257312629342842414284968285446235726030086807\
54381762136361990491694410269838111757040916610724885666007765213384527695750\
60773357167517102443977409643659187182176181116660177719661163417733907130544\
0200140969`600.}, {7, 0.27079332942874930982542167298356804171441323085065703\
99859471105030555377611094500800347208279441159241026359754295409804610959363\
76978058736532635020584760861305570453775707513811324278516211976348209279781\
90003306193600047196763536040431036716313086404046379034522784473692089611118\
96494704281455698764159419083131806347110253018902348587904786882726766415213\
57256034442302387303848477310706882441150818404568317423322721436916882388684\
56070330398607232122448169272911446663709789917898698635053765022253929256277\
94573118916872676956149184357113295064597928825022600525935276143333003457391\
50731338`600.}, {8, 0.4785063338062528151966706491290650343134521820083878392\
92330676377273808770040768720424634545506122201089717964284399272523435976914\
40964468115686146725955778829411297572140074294918423240617208956489060639263\
67526754699116104018192859463587275430496445272369230043614988776928649240053\
81613249283749968686167559792151639479723578705295847525171571741013227539187\
22111515698963011412899073367614875793265168819284110299242535767320698878373\
61104838376924012424407628678346392333267837825651167903164587026621538845981\
90829236391085663715780806008924660065716587300996469945891983553028428609996\
019119`600.}, {9, 0.891597832746766579995271780092694350623338744095789160381\
70929839684278281836024288223647763337246464057441702468169463811542583347607\
04481494426332622576483108453356440762075354491783735235660415285299417403906\
93161539056551792711395060712430336658056133101300089745749723024548434395486\
98515354467901727624956550373471638610878470123780059036679654024596149990186\
10141377264386021531925008875286305242283416784360030329491092229296699781747\
67166387598303943998582985502359337651424030929532554042782641476501414548642\
92592859493885097969410712934217810448411903046514474251335234382422624055905\
8063`600.}, {10, 1.6998482914523753978127556691529836508022995941953636728914\
46665597330400762082568809270892654991967350309034179228944022384058861005917\
12670116406930958957881279507790448334951823135620086381844456521192368164366\
94406596942164211647790223682675571406514228619003756832242628689665985460847\
86393678602167124987708942348119420893394475807870080482889164518583606152435\
30031789603273012483088092087660560041826544686511908332129106842595756814670\
35208304826785767816327629109517344700061621468764064424275980073348863477380\
99719412996230185767991864913925553205757156302079259640907981041176993588293\
03`600.}, {11, 3.147328017341130669149031332393367837150375179935408688674562\
94169311859622510049956536635554179989523273570809763162493218021824073268671\
72985111602010078561913425809316852210685489567824773708326740080151276881247\
46895762714909891302205278429709661436791668638776962282441813106188066966350\
20280196107319653180746717828232164644433039747893746256017521781564828400821\
75145647862981797930900245925967176737873074189978910620221608533114333421219\
50316067937546074076052982613965566020117654561131066690302549977431835903539\
49140910141132346519144739835210647578388408795204774174677603897065641397586`\
600.}, {12, 5.367222844823662441031688844373977184367929637589485968633514876\
27656784733741175343044383059160343184351196426257404385099325048515981564165\
68402980908085523897726846445297349077112766640486195264288281139390920769021\
51467560874902216182684332941147012723631318284850917765629148788452544586475\
80564175944725003014991927085602241715648994679764844652950433360876528108114\
37968486132519033026685415075886257040266842448716494801707257716038539608308\
78692891176633631489691909230024769462753307559500710248550893479113233281743\
78489935856175534536236562310950492097906556443193095502133230833653038069`60\
0.}, {13, 7.81601601112018658935321760005367171110657097218325547192521243303\
82345285322050336063063318142407799788033954206233887852618963270259549304716\
71211294288775976227274272405312433671745228423643330728216020942858322825305\
20743849808305632530188591951896962278166232799407655603820391371404634155322\
55437473877985081076405312636452169416163491069039561598582350604653332612694\
10383633886028092905648449015985555194386516507292882062977779390052055064812\
99878733383795920867702046982942527688696931759409506311470267621829002437633\
573024619051487715635297343541307987054035625165809474295913870146436973`600.}\
, {14, 8.67148723612283678232113488619082211920637979787332939739183790219181\
93554232971283197344783571470968661544361279437586949377026073726451773571494\
58830288562328600940810683615591204785622409310015267766019133479407370878504\
60159301673229970655081035947399516342884614956388696105040190632494204711668\
54606380471981628010364796761844512700523023956845122997896487366995442944399\
40872076794231628932662592328164502113682184503571397204260539559223792079803\
56517221448759869214833788077675118480976123809002066366053188693786707624214\
763073393243616049833738860858577043082067391737168954573851804958269`600.}, 
 {15, 10.14215302290552491118629623657216030239894189524878053408804424160492\
05278981601268353290195030974967467355173990243565165508052574027117380689152\
54790675747683303806285832904596928982270243343633779940941574647543970583979\
86246553506343641941265880204329095675579651848442494284831450617567769112562\
89420001342013745780394525968860209331517885516055122774086761692045366387307\
69287169397218404176248409208231915729536688757551130991524268320393134680083\
25436618931996037651843356282419919982200182881504693369808790780850938156394\
89374542895059197931280543757026215376504953560088008955352883068058`600.}, 
 {16, 67.48725873950790700415967458283997743554749062720139779321779574850201\
17705521486085734252992249425173154166083668974512901154537152619425987275853\
63481753474573501459042362928829753392197670945145349635897345710660176851955\
57819763587030409609795741982023917686047146483813685928679857023377614942964\
08263987219380750723141340397910015564077347095716260987298826026357285971372\
90262057368308844304403652815331619418562159508097490426641885377783487223785\
37674896187892596712247304577310140540769502382292461926190012843827603394370\
08255009832828914761388501645852254548055689706675812138783106092626`600.}, 
 {17, 574.9367579167242886594699484205846730046778047221181032111469527847609\
70373849602003149382507974687630622625843759392401940355439869360075061174395\
56710268571491726716189989903621452156446995946835165599928051903246253735190\
95033612677750193809693234604633482082232800621268289740478033719483029202440\
51008263153574215214660459991942679094307610466306912190316092592811693052035\
37384435718723250567134419768931031330544557506785936504154087701718912211847\
75148280308545236771629018182620736288035223296712371135128227598984285669894\
17181739739477034784456734309366405826341017054587650338599542690854`600.}, 
 {18, 3720.826998254520349591272857211276209176939434310985361117274560894355\
01410856107837949529068881542381318825044605325560953807573082296877586345280\
34643004756117086010873975972934578691675418752106750849492732629122636183382\
92787157041777931531695577007398550764621064806290655909930162351827914676657\
21489809266735236298864931218124940414778701146510624021591173611369396278534\
50122888652219446899159670495431259510232751689059351731597258539422976739736\
88189913764139922398485088807388824941442757901669140468545651500419786745792\
91604440334205098136204942956208323111933383842818013894596457078894`600.}, 
 {19, 20826.00781111508803653047428667014277342053199235416082768571394930076\
23806142975405227583069765967720717504576789483861972435343642625149530046196\
16302760338071279792147044908062202158973003650294604660580122796123620974010\
14747940863388111309397728038905608481550825871479142049037404381398607300269\
58360818772308087298747900610789176160851037321784613923251044330992744928627\
39346336963184789683337517798448025083263505694208727146087585956614549460963\
54041456239606179349992574389899117458572409737095129623580002063444563749003\
50991717658823723532304136287438492900462115306284740528525774589999`600.}, 
 {20, 112337.3206638132478059496511519595155380752161062567377649969039897139\
68649172295027600826792090048206030770458882285237172714256193233126134609868\
57976441859661783888779578584821224856033501708384748589622073089320768635456\
15588893676513152654268125932479030122493141994702317432124313985022524019879\
38829697320629786817233975554562062514006483217798393848892826803304395425638\
54740560414855938976590046473913945708190944981573752239719027110159653345247\
90353474092835294936653734372487475299593773086548561356503083853954656449790\
28078906111511304555170071160455989226567331341708647545335637279362`600.}, 
 {21, 632691.1334525253266796653198588914977547445814217630285650831890142576\
40384486279816402614078055966113106520249592971628467255370981021618551170058\
11484829632264266168238682777235156751574586351878086405273889008258571670353\
76876941578657469216350083258708143995091494311563821298162701891327862206676\
96274610605894986970833665081981778826739459014764980689644788072236701614002\
28326492043970299728501907416105714854317003446822732128672069271482590945724\
36078630791207659220304732794154720655137058729479428175980801813997936503137\
06584249003623447769741980116039955785286574278747694503871889245672`600.}, 
 {22, 3.890110535125283245275666889074451561472125327667395377051380867769031\
89400878780653268417189776068486877327556799683555664834023684099685162451574\
70335089824502470341083110780442172030110664088954506025760267231025156146349\
03966623634371858182797727745027308819234595792302487943518580104887301909687\
73143483843799852093912283920648904972169986966287596123784584296750108550160\
60954315731813662650095879418778187943385758100225880968251352961335161409143\
34552877296867139755459029263804827082191852887885009824785098226471212276621\
52265716945229505448512869261753115977157373128038651900227510431593`600.*^6}\
, {23, 2.61900948825808819715713084953158343031575413026414651565266044426613\
98250354158510445588238848148041271967279996327422375561814672161433790537870\
17021569462386540729017713119330433730971458268895572338585651454227248789876\
84419340249468310831108637709688005423712678407379203511856796151244064745548\
71528506061684904513355406473220998106286465501181936664181536694358339466214\
15798682361375791361855044215187682408612701705648790305257457861692154093404\
81537982187126955952489017656446332464632116356483063479457101119251718805428\
928570992950115779656933613671079497094509047051824134693670225201646`600.*^7}\
, {24, 1.89385133330040907153185849287396760810504351069434143860417534525437\
87353168956222337410515905886377535740971938447750121694030427458858675004907\
48379203214019178223239862553334794053588776840289184573975000160203825038483\
08937289611536466126336169570086425635886147924066349672502883906501918438507\
15968857418943458775450857847481565914832985365278682385816910308092898732082\
47655746946389819801432417636180565730757193517780480969804478147213851332273\
79966582579603420143433443192643986875411604094071022785173949942952008538202\
240798333076659512811157547572593151170793899511684550689869350070767`600.*^8}\
, {25, 1.44592647904720824813887770243722007064540935633827111376454086140683\
85230357166827547485163240601819662582100949615366327680709691991826843225011\
49209391988580401039753616931333815181499185044363611316285730792077821800796\
43301942500948905663852485013061531390057331482609674952073807048834994712246\
91428266951097651579716793597392270879423304010332177229893500101705060229105\
02863584307177717275161778040092127883879344494315119362706412855445305042407\
54207545557801097698325232756317276761293521037772846015818520161311618986945\
666258035933505737402627270807556134237969395966119506057993802151116`600.*^9}\
, {26, 1.15739043822813709290456926107137134458114150825759989642097401725801\
78923535280157396939703737446146867394222688420333504222514623951282833008038\
33622197200583882959191578311486219455919201385087878788072871320225551819190\
60089180117611426346593772621056358259821480839417132592863215328773372816997\
33288257614212172865213228890391201412102564684866595324511196717548327442895\
78486942122376332258847889996733710768332480666696702245469796071910285503287\
42096787965384026883508357737774748809907591423611808342962778304367541094899\
154691787761199797797201644135192353950936474111229868342907024713732`600.*^10\
}, {27, 9.7052024210663559594677602058787076606398598126613928347593708412803\
12442132944327021260858490482669719285180506231390202711089290243986980125624\
85513310710763762973116682881010154607373793388239074990534639539631165779327\
38594313728184312318656258516621619279230190913741191010332948182679925916656\
91919169348697242504634687743848105144988781084310732543258677612004274550849\
45814711607614209655381601125679843504123297810098110270201922825406984506344\
71539846614130286182495718455320060821121930706429070159201433217409647012257\
8855370613157041978254725849773904536456306991569319845705136523037457`600.*^\
10}, {28, 8.52776370542297275913747889390419830437337428524207417317090020419\
66001112395215774945860116023424103600331585010862199457888159650732710243420\
31630106384316859870148503028116698258165076728869181134477169718883582861294\
56889245212359422634261095619670213689345519615340996214532587818863441482185\
66488368326714209308053021619823291521131010850801115109495202358539990361595\
57432668470681335378789634332651769730242838810778909511611516451353751552533\
10543253516541763115590195909477290324992663308050540321454897213749794004412\
026814445096118194844566547985227346423156264122093781580899995354466977`600.\
*^11}, {29, 7.844063145826351360090955815537202533570705837372638624646562467\
37329937712439607457062190765428756476196067474655849712009937038484753342685\
22891930759026432215844231375223987097583603614567404364772611020077277832030\
65323873766513771608938986770125958371244446279292441080565352393018265959659\
57872762677971637593445040938596828560105357891921697698055710754239766268040\
80969672483924031447507602687742703125577826520664855925257874289133144767245\
24721206296701052041349270526869419746765710785969573359607391250650594536895\
67056923455515745229732095439809397870927444919573389541851783372700594407`60\
0.*^12}, {30, 7.5374164315409607989478285807133072355706898600654715243201239\
26933479538504098608062933487893026906364193278225958657576337335837996886781\
36113404399536827565267150094003274925879639499160172799587495611157770181637\
41725606110217080065943850270794320350700345453585978542378233588295230861496\
19004689035637271788903726324943622055685101656762518379734832898456758343608\
67002610173821571880185501598689441224791142084242758875639180219842299143226\
66305052369272568793499047839902273743027983447281451906957124370717757574960\
8350459120991078346532932508061581263500653904093644849024564234818321495996`\
600.*^13}, {31, 7.54922089016390807233906559526177256900783836480559276449856\
82328780885486798524094465254576936497130227131480044133587669424569809274954\
86905960546835908082189705609863916814174134049768760541567890471608018587946\
64389581573336825265722765910723908149926639649497252386265715237459509632942\
67112365808307365516202674824589783933997616970956136404410321518659007920234\
00721800590963290402232830778046653435983902288021344490025523826078946453646\
87945980252036945437055354098388041895309072807252714390156463449539266035934\
29520115195555563531746112920484000289841252741693672821991830543096000853170\
1`600.*^14}, {32, 7.865962880799943696916130096403042101970231806636718314677\
43320340402199121717329712558845083295201645944486276231219963719467564065230\
95248695319920209049014904677186176035536203111987032763649086716283171671986\
65607137607598450766498941308356697319559092719817431154845068800463930798809\
52288409297870023202430410454886244247701398351331381608206959488723471495743\
69126195375266648526935961002463167724618653188245639788071832224601312099057\
24300701635677819027294687333894470128807875186263467924194318690559284615970\
42602705265790083990798818958333872244916045233674659884376532472336902096012\
337`600.*^15}, {33, 8.5134030536013317722163206166601345765616606102246043036\
51948248663797599292551715385173307761258366256198244639617784972724444744204\
33664958595201978880205163530653710448050727240955404941460252693254567592288\
34751588448722366434515874017266136244541911809506622959164316011507875089143\
18814071556906661262887719703705038602724549446877928451990553622245415885085\
41783345775172199312761472418480540236097066130323201562914910262969233324115\
36519962748896371232623875963336165839636590918804058425916604643187901217786\
85892796171107225241168769502934025215507271694794110805415624629328049587462\
92985`600.*^16}, {34, 9.55816205438288109828646797213197019154964520687174727\
82905845347559942688046816251706982676194893528447129755190006318969093673544\
09331017180883382016159065463842218231566838400414292233422652715410400015146\
41217810423698306019083004123505194363277138559778802350813239075490761848208\
36986514269559624427455823107158549582076186677793264269019798331663365570289\
01699672660069690799661176192946327183094744330573708564313891667446786792569\
96883148271679682772968263663781722188036050940527411547575157302363991668551\
84846909819875495347302996472050874888536813381168284015899602992745707768152\
9245586`600.*^17}, {35, 1.111777830693441702278434273473010376873757655145555\
03651000615506587828319481052816318964830668294786029222159794642667105788685\
18031503350107819610720937142740244572226268649670108735999247125430372251155\
55536243349026083494703104665736499985445362380123638004000384268714325558270\
04711241794259824723707403251596500078365702963345783699574133624498055005660\
83026239679318599339088798302920918732787611182769866842247883077004861263248\
32573017536376360363433643487411710308073241583787453541877995628806624593879\
67151867507728156491910872724214915627312711310669338915620467079778625685772\
438205691`600.*^19}, {36, 1.3381600027673628455431228489454228087276294128713\
79916755941415619252176499009013812626764507480995248205813481501519770951268\
02676885283672566588493531376037061060521921867517862670422839307423428223308\
08974695175564282110149549223027162004911867721706090960069370969699757637208\
82244328842789375441729033814365224138529676109959926358607324513941271532202\
01753815025411528421235417561545486012965467442880966098506878242191612917180\
29603252350978162354325394679682882351846108427929456384732964483435716942994\
04969242059394386671098502060973103625558132976271678493053658509430117790927\
42095137271`600.*^20}, {37, 1.66473894729495976094545925671053122523106113892\
71164209696295301499576887368527313786755556833766273687621794172304332439488\
51237614651217807685784323362083385456485658784357403847872150528792991749128\
34824963016131517636336637998843047677674386725858365244288636600927559368363\
05383518618515543927475570818187547914060846784562067042298126710853939693957\
86960766808831736617306125320412155909158044464640858483425989032149521478703\
12636949000215748786972167968403048841312602181462679782291177422947989369550\
95870241617074517365360861157397159132038654744417737737021840667080471673737\
0508796323712`600.*^21}, {38, 2.138291505930455230284974049571567165295569090\
24406021154372488423964681297354210903545852332152774378334445137227912373635\
98002546080518796640434572286720803847975019275651490136442155587125145806837\
50476379037035438175884476415172636540328758925756378310115272016993924414754\
41461495869700236451369113858451853309026584085149485056773525076685449065595\
39306155572851373341447799235994038886848508794602449232714915916074081893980\
09775784404838157385300769966108371161777022121825772369018368355605641632621\
41433153510436765941545056431351807195934356497234313518915985136412417220850\
333295911699132`600.*^22}, {39, 2.8329373911989700820963031887427509709393023\
51323689756459793760065571769015336654455215940504768421537541917134540101956\
02269800199286235400741184574839330965285774372934071154727913022564671411573\
90611613314023626934613336182972524310309170023831543005008066281304578518416\
82522988234207985468636685617335214230004015937539029639042093409557260249656\
00326743375892492373622395101533491535902303595377229138799360889102786601819\
58952851895146296394775223898275859291428261507780788963260221177270345778336\
39895507405486064449492380874371627597926309388274378067243803583069097563948\
34104006661696899`600.*^23}, {40, 3.86768210449128029215344460205875625544653\
10104452325774940729275229384965116020239950844561380645459180307316721790805\
31833169473938342025495725813651032656531362573198119633152210081471821914457\
71277435637934746632272417117879701043736854065982262048032468325920331090545\
26212477041981685649281267521213943362075159883765070973517841936355811687314\
01016283367049382628197419283521040362251790458182516449343987964477088032034\
30427921270048192339601986814159473805560097739308426310378866867077600005888\
70701278962466650480345546088087713391273394404308299135441921052492779713571\
1343104208853449585`600.*^24}, {41, 5.436590718406571445322148646233295824449\
61207314032458878714572063917202014218677526593442467591550078014786740656306\
05624751693552483637686044254929040416936526842461217574125529371266331436905\
98930780170180683812361687666893091029638553676673784471408049018091560601576\
95001800354521585647155461907561341890279458579875555543901905541592938957134\
80404414930224022721713654403520851458477648977087226915336542659907751289631\
23684902425035040292794401673931157303516581000997660409506635532213039186331\
91046006674515849640809927396705019469391162408731350591355824405987276726630\
69702780643527830525`600.*^25}, {42, 7.86148019757656460556398046297507943679\
68982988277382195563704886997638028341257288937821055775259377424187918473914\
84807120470913550205701582881846155079131055928443284800745335182816303762840\
96085159762700866102503966832838307362578700960263604423291652961336587680681\
78211717394998361865521052848411019986546031706328372650170297648661534029714\
62234217722442896731438870299561269861692695068583102634880045828288806316196\
80686899231580000278920967932434700527725058999197595865159797616656969509457\
07404148516685212935326387831003358213567641560019027854300835421267083115419\
2331929447850596204376`600.*^26}, {43, 1.168539384679158829727646773643706623\
75300773878593717498308372771597448251463805652326730104822653597322428688834\
82474797989491363696793691190608535323330449025209655200261605963805321974715\
19363260922590303595505835574544917492503577605531510707477427764773703301574\
78599871990566051362176229218831466405752527664332357469310009366546253281787\
15549924731942109252209632838091843629595945213404123890135776211971520507408\
95687970554252825201301776578923587153954597807351240750416743059455782821872\
56804769463109211581206251446869767363597336632163133532532139365666794635134\
258606690081746264235351`600.*^28}, {44, 1.7841101708997270502391895591331769\
61091270112086925825516406345388876129343878612140152227914034619522060126118\
31660537162317625250074018176404565314164933563795214478762837010483471432825\
10767889311672034065365572755776852138005772289225229695996865013781764472334\
03736179526464767646677678429726587818829643581926854119527096535381227457962\
01752164602474300179875008077477948877882999556112171331851941030637962072869\
22408831168893590627523190537007826471111660561263501143946549008687346878536\
60432917397006922749128598816678952678810029834319685579883730030052202809148\
62827916475339526486643455`600.*^29}, {45, 2.79598118429949400225118168165433\
79581402485588314157653140056158085465325724387296757702307569238834406454067\
68416096498772014041634116009053587720935427960182763309716549604619110590402\
29144123777816205252654404240551924129851664792398793192764368514473487124609\
83907516601268757660296440694056432382389284669569815467248366116175536493989\
71700680365172344447284918727732901506587015427964568498114994730042041613283\
00596110589342964461494502525697253216030954226735119613048305330168505785481\
34331366419249981365045090934178373017912674153793314020560002058040404616961\
9580002697627323267151933347`600.*^30}, {46, 4.494607247973840633165223275788\
14470317525050849413772642902170406459290826615595596481189293755255709325172\
32738703422889851157111193047500978702068006039188766214105605300435328145106\
23762264352904453757250378629384387488516421878437583259495309026618981575515\
62124770454655530517831620745549407204576353863355963042995260393263282990010\
57950529709144484451154790928545272290726083294697470025486478939445507413514\
31550871881242395692986958961211769201558773291923336434562083861312284946392\
68542927927051243608008222766113557878242739487672626413685929650882236661137\
088674692878523049096951302648`600.*^31}, {47, 7.4066072035525500429571722362\
88596752155705586067193357853767993238232442591938490241161098809730380984994\
15856332513750840665088121935495592332927805300800147036491968232625288662095\
20680172464295866648017110961694801588908890789190647028521774171064459675889\
10214096732518131169297333318171402243823641675073567862331322535919580711070\
88282443593579291865805288231266578604752227465456969996814292982369874945259\
63742090878889179492240112680896230587027809735451606927529693150839796269091\
93555517586519793787235917288098547791303651250387303853690233586551771768517\
95854603151778692885486452720208`600.*^32}, {48, 1.25041871125179665180190869\
19934266378966330643165421758487425392183936381101631824907116839573793597025\
90270702464612144777026100727371647740074693999413142551398027106905412927764\
45677783259578977793974804902268774822434789657989088622755878250943570573557\
98292055207890631506119274237703088409563899192078398836092746711286212509431\
76958651437472030376740419264649821883712303365516226629458237732005751142831\
78174699119894129848267707899160916033436791612893857729433151428135348769766\
43410213279375775498329023752055748914966445865196158696687230506952956872701\
9090500332458446430558786232017661`600.*^34}, {49, 2.161479673988061788989464\
61168512099545329483178001818961804961300000592267039413607241780381466923698\
19781981202481727324876518494083497279184921622113566915251210821102447904000\
99691347192703449221273498409916373865937137741904197232562238037392858256792\
71825745247752772480405443843949759870203817977725905602693254118445346140933\
35232940202070256804794243173111425053764762172882504188009049181127916145614\
22523387041921616502987298316544196685625069850825729244466882438110895791785\
98683821287314319861054819286058652014405686308916676210948137218280654323455\
818177501660934886819947989814270612`600.*^35}, 
 {50, 3.823568856317017141503712871835683791976543081754590492552710448323647\
45691478748922246418743770460968748265759678993758551747151883425272991491328\
72999004979993045875708205645792029705026023861519705807310213641606065840081\
60651816647132195747954019117237378720832201403653214835283945984047949498119\
69771849251097472461788099371297832755209303417143354090551517140156132913353\
33296224342319107847012653797230772056897212940679616702989249968416963995177\
35649536550227217595852108323658215281047336243358777476693450032932199285976\
08418149038462889100967501972669499138022692715559827173549656292007`600.*^36}\
, {51, 6.91802378137203535348256610748142758647074967589926126993858847729498\
67486268993687816020769463367633117686532656504324797697103266232479190997280\
52388927636467934792248626154671282039210208090181431242106069599128729393642\
21699627942766110376317701116203168210743861602245959449427922875156410316318\
93974980277931062598266369856659079186715080847400159444694274344635169378207\
15838779385320528189425669561338115793216108904445655658045900218928091892646\
37902750892023672855925241673078594708400239977200314471589907524072258263875\
496100655156018519512525740363956679112845872641315715617849340182112`600.*^37\
}, {52, 1.2795991109182652402206888615293325584636190392961995476580124345624\
75421393592119238367817845608370981670300864847910918239500080522899305691299\
12341912575322036146859621069162105295989701665924789907101219408282849274509\
10720894154528790990652190746723010615478887196810263044747219847274515193094\
23951298120842170689811934190015811440430716586261533614118965579360390104595\
72832860808380204643844367863853808654803778753059314199771574551713356899942\
46711856653937784497757473507850327144971702261963862251442243846866900558120\
7249743121713831613874724031512127851665627435125259212979703031821215`600.*^\
39}, {53, 2.41845117211331845773240088195757482873390618267174543116182121322\
56213609482973306668564761777163438229071405634538306874168115598943314268761\
76055293297890560957045441240654836106857357876824584118559787848861087813095\
08476431140498089817289968304173139521369438815271093414361229156200652424105\
40437719059096053585288795437539919202611754942840804798028808451092326982420\
65418941210646859012659483264591315839183122040681829783501082090318895718251\
71651990578294383664008844489639269726432902221831807386067894532115005943356\
85037646249198318248818200087287068522426298478770685530651111308691761`600.*^\
40}, {54, 4.66846173938049001474300563825298740048473210779768684875199713575\
11585116379747293357996512097158470160491359314953994301368797485262126310601\
55703043671489610893322196169871118840901212757904113749669151380396094951512\
24998575525058842798861222003501497825438673400183274436041261692026510381111\
18031519580901877902111123387629667053856759426208802592955306932330995612659\
10207655398046977518924256456029977234187327161866146008195622629920441279522\
12243739741325646308501811838762249594040058998283532335503765472665322525941\
459124221587154151864568689313021456087368843534175889666245451421380394`600.\
*^41}, {55, 9.200113658501891751209501020916317207501371733402375965445005604\
62477869422600937048749015672731499897552993953652714043836901051995004237002\
10081417390812680855097959606556869471793771061701759499783675039106265802827\
70359259348304259431988244562320782654801967113424629244758021989598595204931\
57575811697511230953675656746968367624721560475323778813414214733638789956389\
55918426669554531121283744284113893753092528382870419408353392642044990177326\
61261143285986936648248911392852577674004766706100183805012919443960115063525\
69197399535161500867803116167257692552907505282391033437860759185167161582`60\
0.*^42}, {56, 1.8501760583560915680451498497757329983619981137071351783015724\
24443346015257607947398972632854371084543000324757275387672935160540962442673\
17970123447519793997746881229836362270899616522263267115627857791021475146161\
85047975090507850895992587801267560077744458551469621108972209499420035090589\
83304162233531313567443288459277121711559090157292574067392716927485843978238\
51376896327886986369174585931135691696513773693305111336568354041113517484166\
05806908803554300482884409497446965648891641260806187943461435949301483552589\
7280889890517188014450699980531530228638827394558629814118185428420026380874`\
600.*^44}, {57, 3.79540603009044122408440848441897836815254333929310955723128\
79753916998430516972090887252385463211154367743401653790633372562062309864331\
39869743380652153784723715316024196903005173848885000087277021188225903878117\
01862118773105872273489407321663861546074013618085030664129584501620745533519\
22863111923480056778049354186228601524953224987340483077871694202364696806651\
41446974354875183892916832936713108544651631574419830525579590333193914409204\
67171873560544446136446540787753624452872675383648685656030703855199923198864\
88057885395762343267372939040043955088079829646535014856628212237235518325328\
5`600.*^45}, {58, 7.938902179602266367168013411514696730538684097598391101248\
41550856068698994712144651229546666664480944901039690880772848891075439377196\
43623706743380277121224747564222951395706917294443718424313645963625035648664\
15614398242914690633392997572167493921693102601169196325906932197310228070378\
10733473628682047960271258742618386154930981711883086187435176996422417635727\
69061124355833597366615381805198691241780020589942017954815099666228616028408\
49569756899885059900858408552391136078272590061587717603256952931943305414171\
63840255945449949716994856048720702254073716570416359545218117187570895803913\
426`600.*^46}, {59, 1.6926136323014400719951480246188783820106912081642553616\
49529362674009290402006048384493006410399201565098229566145000972168061006464\
30842914730420174073468208143440265969030599302293460876197921558146167264894\
86170727585403701065760820037486985545256690397377568189849785456864513977071\
36640311962557041629346655514931996608354426336858300058177667559465913256911\
33317216254208507648528441431294981653734580350894248959866112462933127999371\
14632045775991713474414967013168483075870211203957966002905321599607800843775\
69522192191393911961207428708191836438343165154483031925391895417327756792962\
45945`600.*^48}, {60, 3.67700855365614769212189114855319358382433063634723720\
51010853483482773967891462076680183057074636214084997913914056504595955627890\
16841437358281988219157234203272901990843367999788898015383767876038104895649\
39305176660933317764257397050060933422592125732440495900623437969583403537637\
03826834097072941510891731537917698320688260483524488645702161397595513308019\
40311450471941762140459810773676351735503714581564967967083036314490617206249\
89504479833087428661032382265976720829520826962543734134700505863799041341167\
48612392338275227699871632538905457420610942372231694181642504432921995935268\
4876541`600.*^49}, {61, 8.136185972881938488850217003947866920245530593988102\
85149845996982925609198243307672201313313784751593088847562978667198833033952\
22580556718725731350980372296789003104304526837998277824322359722405505164062\
86642133719284529688059981862119747115115866504658633959426944433591219274748\
08716926144647796916906189255768310346210663272697371697478348573509376883424\
90459906623837562802299529056876381502898405974201006321157177421368546309841\
11982045073603543950167817433519736679906010930418420824124860421992942489875\
43427559518893579731035334987195215700975149732938311901491844439523187666214\
611413063`600.*^50}, {62, 1.8331244607352520262883278283800995618447708774892\
81903179791379527547490286085080248396736382787707160326736925909494124344174\
74937877268840168955676408173785065202250021966849044382915342198863580521298\
35078939179993040043656235905033026723338058130407358409090153203541451083401\
55577827612582011965269612476962647470130145059017112920076174110761241932333\
67075225390087277030864048595209261663704828440307625277925897759479256505772\
85910055596344540841647466095873624825690278347106573354466714405337351527267\
01320715561215105581515167314791319144041308938705021633156092113315642737246\
44942868123`600.*^52}, {63, 4.20405590859024030241520103861073172895586016454\
52991600542310129172680414339030574420527047604086202590431764919322440504459\
15122683843346353948199401328194336873293044025441462671202747417469588698985\
62704483748175144085344778336316975319018005640174018929698726076120996651582\
49232922587646188764574885825844746533548487446559487158707429505474682561902\
09888826685860317474687187301072490434133218715635485549891680894786694102810\
10451048015799550990651948688036484044316122033215769422262003508127680517191\
82998906882810533755009881036473039209262984525780455151694556046273841767204\
6858438596045`600.*^53}, {64, 9.811059763369854667230772379546289861612595244\
50619074878700077747433832456155890891142412506702523554222850440178589665642\
09017201332593902848047964065005521163361702134216013919991088984047243448636\
96585352359389505427870604493267802816903838306275876248423202870165785322265\
31567090885143849756903628599347399906888237703753061612802202434697614166431\
24097847699263368408359373010650138218465659694224170145415003219298657941499\
73697245438573778660321918279280723069723089442671441595386569456477038950929\
84071588077896247578568275150400209455633531463240000854880122151220404778972\
518963904704472`600.*^54}, {65, 2.3291869898367662340145435528788191491425957\
25289579406854939368086907274869762568882890371132731145294526350844715771386\
74747282802136379139915518458321252184579665687644272232315031040000692320088\
03413213036948401040785612535437615346675257717223003684008547879765803638490\
40993824219861310235316816199756818004623844805029256473925390692598595735231\
60356236140002598551053210359788463642014399675193789636789568280343200001648\
17553792678904784798712914299752038569450919006325355460072885808148749760234\
74633644937694691300504254003850432065386697085690487997763719191934774441873\
53443768063544755`600.*^56}, {66, 5.62352026887280499288532236760764536965170\
11273680093063120869975621571731373687891984392707467384883758868079432249905\
52103402495507965179460596257581377898150465531256032269482156012823184094647\
47448657867381322232039082653744790200616636782541851386020071681283661639770\
09684750436356666453410871980731199304297876602830677276194220373880941990776\
28932733045939310493772031202705649649758619064754968996504762343692879698718\
81467712757476504298142199517565313180846874541456778669698514811506487431355\
39798179791569001773464606129879274809538393904988352406826948772833885862075\
1907632516006584752`600.*^57}, {67, 1.380404284334955571173198747364391383188\
09926283701962721158199788605681672336264872761991894354889104518164227008380\
60631023417766236816127117196322984729950069262222062331725692020638398925827\
70533739700239159335505820050305283944559110828617363249793089554299275454570\
76434911006485054261682766892421560717006409202378257888096643017399875327643\
58580390943151130993757558837043550637634187221632298627702378669791317886320\
21722984380480446750628067474786466934072553630035845942654217984636239330713\
42913131402176480555269858216158255736249122136439889186698318588946663462269\
213561258026310319798`600.*^59}, {68, 3.4441421890499678138769714450227649858\
24593561161446802431917740108674670514183231466089531043734460031112919599103\
63393677911575332748925457037866594128794684115886505118477067591214789948362\
30682576355123465759324691257880161832712705678845121686724653454553821742732\
96113912075664465925725412913786882428946541048307741603407621142121139677817\
46823110807934049459056530089150970480295606732709611122716657027714335247231\
31319069521443693252353771054779609180580849637822472206270910005956297565263\
12150409443911957880351174642515411856761210321345494756986178855364589861725\
06604993837328429420937`600.*^60}, {69, 8.73210557404520623235693264604233385\
90105441127976821079460491739608692602880437183829676426141555954567457818127\
79923553690954555100756816438426301938228526022489232046941778131352373226962\
37133393343225521658432748593908522417022394837481164145351124518462499123749\
36068988349290700268338286694820496966200418394000620538911596737972094105556\
88142605707492750183521755823006636820706256026436314483790619252401960848875\
17307709870194110359596486326775684213661799359886697316167375297653632044672\
32663347530067237211002950874542952945124206967563937950066975708703903996298\
2039654468815595783892076`600.*^61}, {70, 2.249106390606464941522811140382742\
40321717688022681470811627250742710550990190591153730462069601108357037051762\
45153752077992606510097310041074870191009164763399044592111046393168313212035\
79895551725819627216764558354105958280537448574738697210325573836412398268825\
23086604351491217280917446329046629354644335387543032676097032289079214064784\
71349336422146786348431858202813562179417312503297605766328728290738846827805\
74527638308074429445744076528402453154882056131575896120924939901368438636931\
96620055140358683273339379032791795929548156476104291905003578210524534196774\
533898523803906192857508216`600.*^63}, {71, 5.8836597603184472753092045786473\
61196623572676742905767024512364117285850929735476634569595756418958066246023\
81896425893951241108344772484564993800446086193898106869302455250640028199469\
64581458527375426250833885573363222399931485583243886451785423810717798113026\
52969798867122671431556884192806429382947440858789903024735677860047809226042\
27214691195455502596485263769689150946725101706684883130736607437542579272915\
35970274533737238471962413021303860095475082902724900657333173386209907226011\
00380606349091514726256682197656163460296377162772674183049890662677086639584\
21428772845025827519292511641`600.*^64}, {72, 1.56288963861991528163539696510\
28694841638616323700431119807715764000625638304772005218247281617935345502020\
28389727579470482812821292144090107380870379501992825726859424674803200533499\
92834731473143321715072713264360623948916184420464889474758441037816481384943\
71797246669254780467868541443109858535310176554842932944508983930250220904090\
16247308494830771553927764675844186893310955790923248669991206851062890880574\
30700106088150202551059500687572174542865862837930569208222282490225850786240\
04633659284994798175706758920055230911104610967198535367740061178584688602418\
0609372665103711587932418598472`600.*^66}, {73, 4.214558499275854280974111581\
11874261973149564097783093101858447059955004359714500591775678906716002286500\
86973557819149709649878111629878785800466706600375386293194246553628793864141\
32519548555600428761624055376064192867848929286267497754270910022909242340305\
24374736564903061156273752362229415547300803835573566933285390701697233068407\
42505176026297384688360621411755058445507781779208896197190368857872046639677\
69678332894780973968919678098714139198035462921186415151086811976034807494147\
72163912247710793529707747025373089961991890575143847209363923285294168567444\
499055778753822804880729668908333`600.*^67}, {74, 1.1535107784807692023635696\
12358918884353214143477302698916211361877335251503963638831585419840738220485\
75478273000005199469104875320188547547013919472113773465600238195436122885776\
75308140976247117066987691791704969264933115722575352182416008398985190255219\
56916752781977140913832862850626443929061361283905715049857776338131958211762\
85878020579759742759069254315004050209225532988543487990344485974869557671933\
56858126950396534892734017056073405505696651401010525402773463823148100231990\
48623073768163482999057233768655333973849738288953660623144877503917197860596\
52529033143907359263050265797220783`600.*^69}, 
 {75, 3.203632251355990501979136562744833876765358673065510363446116248444295\
30516403525720626169657953248223882643517222667957294637019093206017177207125\
75909823456015148613738082932705149381997889431083449420902055499275367152256\
53387170831830381841181869675961244827766848785968484326545943127679815323168\
07141321313103029000160030613868977368133872785312380244942923904971685313029\
72025049345868775894672714537755201788228930398710762851493456985040522377328\
21864485196624439773561983272720614558549919844146332307597289185399285344297\
7577913411642877173589691333430278586935118324482310083139636447469`600.*^70}\
, {76, 9.02658438267082329360505183523883134967999144733441945341867795248308\
15834050690588224068128078804362872402437713922619421736912097058141376881714\
78146542448795588163492308794329765477868641325018234674955076700311551803134\
26437849139244061029540831573287614384963274203249278509039039842092765424227\
55910790564028973263482623149979871130826078976437283693448421203537514459830\
84407189022175728036139255055884116553136060253287695889540242883581425463683\
01177371714810830972858584333239194478769142189529734204532826191767525805739\
948605588485686578127320286441687581028308390668267073129572559409842`600.*^71\
}, {77, 2.5797343950248305661297302556315577448825982656213432589642271617960\
92970478811113045404261906437255110357838070962990882334004752511755322861783\
87306008411481438082189788360350283014943358411767515065782000242178241364940\
70699779142632751722299837925640666463591432473145891747393703333255905499960\
70481558020586220209571841249720705668091859616885014992977599127388624980932\
68503821227968542228263458946336660300314990932433317678050753563160790847043\
12586408885825361550495336000931374207932017714020803902055421615284831650037\
5584207812322972304710906541038394430581917797851621444924905368213022`600.*^\
73}, {78, 7.47671401166588093198362072436093541795117814760471848710724742245\
03961645535857279306060843034447073271397803212809374565701736981559441690822\
95897319009420909431575512597224963957037350367187346864573059192975398773410\
63814240665529609184575496077477815317038508036807162794136168634194310750470\
17862352072782269581278728008772623415237716113491039589774808096750196829309\
19896262011779556906973215199007312895834591352329135769527284039047353872379\
10542681541367140335064249646150202485259855289100783668986621898883474092201\
792043016811730549189886308144682958816657415297409004825884527751769973`600.\
*^74}, {79, 2.197083869909897811646826110650830846571164166463213761719151943\
23501078143856477690871875132952929092786027619438141054648829490068097112449\
60213607501222996690892944446086986607846269617537286694817460766204421477269\
33342645628637739409495014508388038015309047645277247534155254212578660574729\
24238474781828237532129955783490333338905797354923628412950648096598799058689\
65601293880480434169557519775930180844229897659085066678333089376008535202269\
11158613720270537734884157012991524092193389209055514582990827309649895700721\
43083631246191843857558612826734801023238902505150743341414639384387381489`60\
0.*^76}, {80, 6.5448659551949234832379105610882780396867996925216867766298067\
15367747735026861757948526766990868333154007151512875213896329916802933123958\
21899718324881293716117142908697933446307769989987825066446768990302647012326\
88167830790152245368633607529166146464353774863218150465770523290993963744638\
68877376432375764998349993896184325531773156304010262054918751673370795930168\
83836334450586679085416572268053842271303223713473787096043491995226709120758\
67675199651433932004878293317754810659943445149914806145844812926905276937687\
059035857450946575657670058476438340074838062394215339967943575433562454532`6\
00.*^77}, {81, 1.976029833520120311859713291781257200096661888619903466173714\
59553879631044316159933580056428406735989948763773383561869297991808661637049\
87054101266093727092372427877757165709354128105918530356254463718366405132273\
80035966465774406784842259876207654164176467003859641958828062545005670916812\
99391069884858637346739831902535033668894741356142962495786805500959493435048\
28121010313962690850404703741302132284872637952616306981859440986456720817198\
29359202491151417953822734362687488065217179455654860905848750645310306516578\
63380574453951742544374660052631081923774008800266989986690563629499005052843`\
600.*^79}, {82, 6.04571042285647705327697624635794298027363802285914864600138\
47660113795018996923269123073226604734299828686271640612211189851732441716236\
29426377281223578506584115151647659967012175269060670710024809203603902668616\
81585494186578343422997509142708600716031782344236330648047716852517530269588\
15309673198291774839244351691862668667273582603029970006908820766490221190434\
40441294824285420978827419625189085564245870953438291823930399066382600059266\
80680682712268170943497825193889710181346037788652701946869095246586765304909\
16968162564535642511089039716477185906509407822303860743427684018042801927722\
7`600.*^80}}


==> coefficient_data/lambda1.m <==
{{2, -1}, {3, 3.3333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
3333333333333333333333333333333333333333333333333333333333333333333333333337`\
600.}, {4, -4.562977570128515050728519394721208751134101546211218456298654721\
29981685890443817330395964880283021380881763176050096192348009401559266299261\
53423096859044737225011547022525644351152614703222230767652928617522503445393\
55975216409473249990511258354502217455911186059637032487609358521441263895032\
44831354838797013783091819764027577068799634891974403617620235562165231185087\
83967676241222600993473969188326902957251530422504546469750283602920733891550\
22838111801524536742788400547866062033063667620904002515843883618972794341125\
21860332178709601176828953859084937758441987002920980971879042696171584432`60\
0.}, {5, 0.880566738776838417730705391391230837412282748633735178847879450112\
70653687324229514769295661873450147796880847235074758911566792545818497816786\
71057478332735638469485164398225337525437863467946775019881157651193069430391\
41672689067235651632713057089410909499613982728516467619148136877602609423194\
54931521956085816294601965535137278249570420262446432882286528032070292409066\
36230042328362170311886749802574150423291106754734791096893683134774851404800\
81652122986044015616065031111333974878853817373756723910188509068303735323450\
332212785068805642603551075266375503347094865288111573282269643381283592`600.}\
, {6, 1.327494748564437789137687725201425312189540675310838825154739398900502\
02667050302347575966815024570578263470815693741043727237745486483351579989278\
22747202830474544186290957457101682697337926867621757426507326050445207167906\
37177460687004110564659549695510320830723282260340077027638021212036197354188\
34344568273157106820837179524078849978781511311930847397915965251380233625822\
06680772770423058017196084824425852700772611303741210807391395208568511996555\
76295750564705581190806267867283655954864390952818589865077782440999054041969\
13242303734968098206530781572984156377305904841937507257300038259172`600.}, 
 {7, 1.9065609297184316308470359738685164114322067059695467863790918183874856\
89220173306752549184951399350583515523575194683010372100919558804804418233216\
07612780469162724783958494350164895354234314365739841294649001564425488987979\
18583514844156946423981009398002455482908369426952431621858933923729880929054\
38917247868853630198328058999578091942440394700106287607034117937518810124400\
69857893343176971633138883881586644242113234989584946428008978501877484089874\
83219338318939105917530968276656702425151708601423819783954030650708311156183\
7631656308764780392756923208942932372694981928313941336518364420452`600.}, 
 {8, 3.7875931159798055385879854677014973566400077325362723532910068108727470\
40277054417863009985890640692985648344028982949038941950530794589712646596354\
06305270028528808935029902172727352838984062591524829322052448920192101826132\
35719291499495114229511952827744729091158144680767975055958613035056626103365\
92096993145271695520861318876843305813536677884180085175986725354152146372706\
37759405271828208114217695429399786960035119879635958078582153996330304671440\
20919361055702120873848284243547074458710799107825727093356606812494144122093\
4348634561949626336221214210316151389450007544765675010512721444194`600.}, 
 {9, 8.5997874482594225644037761326140841328933977524640855735341352738850860\
20465687568048376123552201213283270355749685645147363659861237406566362785173\
37916159533746373750284115753444814224290952003872652461225770312910569820219\
10921524877847519033132220369847392606605590506935610617070497819331743723437\
03108491722115713362884065698597233739052849521275800245967651279062103919184\
45366005001290737721475683740897937204621918188932555934899274288394550323331\
12404125466934618489420533510460768249301569605965844002023125291391308300407\
8747847450161239541714740156825600685637978595775129841153804922698`600.}, 
 {10, 20.22389172293323933521843726681701159311287663984088733525143286279831\
93199258271834217344504297958795516896389640389877033605784356936476184640423\
03623491615903799175673344822113921006260888259198716591332012818659102102064\
36907366277925445494963294128661879875846531290782592565931798728455547624178\
34002539475200839359426433291669962489355699703208849200092776585452933189349\
58398332596755254851858721379027627810005833273677539759078279204501819168316\
29559365528633670037423490363290290788164996852156887357126047078424664969678\
32904317638747124146248452104304304734314961324045544402831490964871`600.}, 
 {11, 47.97697620653731189696866026403097838103119270837941752645480260336436\
18164697684834916663384622007261379004014374732985853901165968936616413977532\
20850609237867321541848533949689986307846285641229266775108225022126541024756\
37954130205396292866023182989731598008256257646217250695092716438054028081058\
57389994496136756930077012621230975331380091269694033442529947256228796576014\
78306996262056034793574414274724766341248475856061210257048908522416865424648\
80498376586371906230457384583814373508540015319895889060544809740922506151572\
44276581065042635828749724719762171619443820938945868068782934589761`600.}, 
 {12, 120.5579540015325528444251210347849506690389390739121811529078068911443\
80860861861630794817432582107341760021719968408542959871674217043594062137165\
32808922746233616227180676629423926101549050929382213128505094790210658162483\
62156083076442642049390505931814175263736222872718367848442380098024758629986\
01437184362503075741833116481605599532518150418423037650004551480522660966869\
46706311481392729405550226104208113595923212083147553814371874722446148399274\
59719392537268733138244182255067834921796214971464750319197274509255118251796\
18592722016744980545291208040413180307959363059290999862266343648575`600.}, 
 {13, 382.6943309663283309248879438546476345647887400273053237437441155110238\
05133995108832517257302138346336841227249321596274019708169614345596721379021\
29242498156996952865077315711890293622432302538031120048816075540338951730452\
82784758699900850959926136580178525421856974394269809223037600967770275231044\
04203834064397276117230073392190953180258107666537298927647780402878989584506\
79959900754474243009080386782541809676655103082795792283176654331590271336978\
27343807185305870275088104436731920444346973202106551070348702972376354422605\
52015920910357909922600412507940603864693602058903576858893664588383`600.}, 
 {14, 1822.906028491824098099370034322755762501187117077257886100354920817517\
41709563590643141114294537111281605476824138537552615162977828486059477818839\
32547730457443886452885130116968859168797889669380325026563665972414653604667\
44352445001844048699034135904871753832928694216499005234607343261994920595507\
63897244313915939066750467387142854097686265334580490645646144997155681754175\
42605434819612343884428464907888614617648374193826103928725123575600290701479\
97444317896830159663097057454920671178672473573476353831236819328278524204957\
51606167419604040201158157910421063117001777382778482878579003864913`600.}, 
 {15, 11640.95922437575862848717727103675492446028404991390501110304580085521\
62285032116901725432700682492426534316425036811767544995404183181302107347704\
37153332363810046686016409016824159658264933319632504978728910638123287952395\
91249898177540103882419058187039216357736006191912642637700692449557655583814\
73967304807471110766065582483095828197069397993576845452704392573160400744270\
30884905442134592840060795320048557016689725858174016469174142878989381323363\
53884937572853828622548937597343365365039304784386067467642751225522529977158\
15916536446054446115675271854303699228503461897077594666088187295582`600.}, 
 {16, 82746.37859792918825821095741949027589661886331660961286655721120588714\
91556009649260186686905506310172782776915283808493839546119741889575211416445\
31209828629994824936196144131238089684804506099232901812368544291206140337921\
25697367797815391845495427089308013624517963183708675207282728655027516996028\
09900366951868362326725842042270592688617370377150163781540971402492924310134\
75559957228976447704118867961016540633531919946225421330007765729513450674791\
39577053758448462677196926147339117611448397753886924892689310024506331569621\
44230216449140966824840899975923025583147633899684469115810702472833`600.}, 
 {17, 615040.2392799617494859311614653166477257977299224782112224354668799315\
85224427375844315499900199249716828366135421356488349948765900832591140714783\
42969142437567864559387747248526830488780622282356365875671574136275154404700\
77700227677652483659986585990603932346322969472640484619089897994939509618324\
90752293833014973794099985294141165283699184197101329320383693927351417135381\
84747364250043668880341560323676379483150565500511879549151519380771850029715\
13069484156594356516064400500893951692895844276938565264482301101871743850607\
36630226922370323570434440923738159923787040677096616824211372935946`600.}, 
 {18, 4.807196439893535761485979562766902022031539583096292807062845384796817\
84106560518433750447934128430880900396334796648633257922270430257521445757589\
61091356323063112922292258564196209874205394234318660613059009384085325689948\
59383828149166818793884234916413078883455263875144480476369456080880954519479\
23942622496878161122959805626695973755624360669407130927480138620520462618045\
85476472421625651320401992567527142864619418017502530886621679389497051696639\
21886689542651805860683408183085381373223699262414772223212653158527463893211\
15665569441581130467941030024992076931709044032947630373821837825094`600.*^6}\
, {19, 4.01947941842842797413498579179852874865766852697569466293130202996627\
37414882923730426290388018650245280535312747644280399947397050711374832497275\
44311337767814178739767000690087836910579957926420816741298967247091338627287\
69840009826216032253752409291562795014164417411959075127148274282115181682713\
66913237380023798110045175778160901105894638619505264332545691136827969378066\
52488295125835346077330617252690894422220217608839332354403049153152995364962\
99731030123757506451533866272790301557400908042006057916333022828094578033561\
369088170468325116797597347551172838366872268783566870665133942088607`600.*^7}\
, {20, 3.62508608537836127588467325051648000681106094706173914771045908986932\
88459205808555269062358256223895618256717605375357273071730935869858480221124\
85915598164024225020079182028982486203314393173731293028988516727828750392028\
44282541512287059690595085543527234963817854799492201267897130233711009110532\
26872980266289618859083238390015164395835796338390903714315062338847992797589\
52194192459102338800705973343152993849730081011014798471442009295398924260340\
02598201146739262975347093443955517887622054152557811585138408418205172024285\
42455137492019761415978228856278544170612471264684569922009873934202`600.*^8}\
, {21, 3.51990832171697021385168281807443833409275956209751804025876148242695\
62360968525027586776892542946093375442002775210187038507325471979399642495738\
93616448654551721960892739733413395515313943541724606384435223001221668566808\
82403155413122527160735467153108072386974565847614590821883035421762681150124\
44349308301823871684457875575982571945653506294549686789229398867219721607914\
68205477894851258493117819147363860080782916945008485517699601218857298152390\
97346997465913556918802087684026605147539800367422515390731986961899754869830\
787882480249562381330170364233382883936739575185025338664712696388998`600.*^9}\
, {22, 3.65716146381456386973053396283969790502946599432781848330741201921719\
15072224186921261285012960822768649529967541369654935164483864737052585296805\
14839087122147474124124253192126640231029408665310820622055013097459966665019\
97726472569547282982182654036705251588256355826532586166447822752622515969058\
62481951925326393159326283560055860135216798556313447111383787036616740701015\
49763617148192868642999353116085868558303856982034703800375246682719624476483\
67657080525399761772144347193667925789212767771485516344962304138685366702374\
698416914576795571312050986496233232615137628617927296175158247132059`600.*^10\
}, {23, 4.0422492750041701130456830651409814859085261235298533641927581274756\
82800187111262479761522312635762309393544922016790198300069252148202064842912\
39867908588415465453639853464152101607565592259768578664928688199860282127628\
54535586169274875047532138730694959255103331561647856071398211372345533847595\
59570633604247209724968995946933378244680180605200844168888126768694113956128\
97627597935779461788914395878547512766908765769092114727847132900954267231402\
81592701761651534035829050838534417958901123373530129130053740801829766362943\
0616899919104974518781506886824855724431844646457668825954093016043248`600.*^\
11}, {24, 4.73273192146628897805876345948401688926115606105206962602100186447\
73125594832479819943599061942537420314741602679295201098771182573468580220603\
62857264080652415918461577701769890116816059195568638496601154511273916021443\
07056387647368836838992052998507086304947155702175199645484920755779706312608\
06981615044822398717076257187269985521011384958012999072333158954127381697945\
76735788931664069812469801997712870210071904485088770265714600255116428439695\
49954573369754671217792085363422921841777452596047262027001721170511572106922\
969607401201553929148900822085190410295826395358513321989371638556956204`600.\
*^12}, {25, 5.850986472462853879785370894131288080469727062626578142445005176\
08346300394784402042273511775800023733216109382429271738014225728537811001360\
76812770884464601935916500399465136500150054571538435560940747951683602297302\
62376737319809317148455606219585473411875167240091736261015442732918998900802\
75758993446747613913064982131617933179906960429667768333756781549692403464231\
07461674651554571854092000731167237167690798784345960320820610264914819674109\
21734766740504965763541402584670670569682587757096271193050358231717849739410\
51225884632657027303340119762482614587637984246492350338145811111828916149`60\
0.*^13}, {26, 7.6173362975956078192593259514111317401504778852918949412097614\
25128815395819347317351224926774857873365374725133898007772868119752768737682\
36644427779415338032340727867533807839185883010248138037741296866929155091161\
60381061738498997872885663475734859920990843101556608457716757139435739924015\
84422243943957947964837043470045310514345965357030437085774820346579407360232\
51423543063252626140023426444783639305543103463198430003969582155783416027824\
21194370120823770693751089704648746850163124347333547918992576846623132626761\
3491735269479470005676042866721459588910712696065073348151666242912966873976`\
600.*^14}, {27, 1.04173130208260415705118886075096916187588146565426172655611\
97415001433445321667179876094115383523584103797351888692612683899932442271372\
47805022140960824582177345468893552782122200575616432889082024428249305997169\
51245201452654033383964904572607415023267339807479523770362183512174361699612\
94941615887681414803957863197650079282247095293129508434412356413224494499567\
58121933077770912486228722224246362821049920784943225786408321942306887678194\
12603603585180495291434094215402971732298790230962202888314090860884059337305\
34014541745732496297354680898095110730303996980209333407395529514537386118507\
3`600.*^16}, {28, 1.493085164602879156888239148805537463796494425917059767906\
13858654630818013042026765466854554952140896275536627402481582293222445207239\
68632985347516204222076022019358792802736679725428396296901164028352726760675\
31949949825378504600352277112246030128603643873125931080526491373715383184491\
29592392189060081598726577998764133151556727713985667527588171785111514217278\
48361260325033627182629539029045635136602291060563460632238055877915041671807\
81293115650045780026990984843197924236411684325020801935216452767857963221964\
49762935079590903616193656166905518009974059353966492697926491961774888333516\
227`600.*^17}, {29, 2.2380482925523352983473733526895261449167838909024963098\
25673656626164095912613403488522649041435259519015300177778326542439956870726\
84950200212001298956544395092892318500532967893480458781513650215559883383532\
99167976787926124718254480296528334391176059333972920148230073493314462272041\
95546913062623691768192039260079718355256277484180283368851127244269968207082\
39191791123601127186026511052093784779866985922180577988347540183566092941787\
73517091861728275682534763940508955350705309455554289962045146782873943808898\
72294732522346189268238183265245411933077009266020344554713635218919552265150\
97244`600.*^18}, {30, 3.50163222289691499607457342799914128141740985414152697\
51675547074599834882436626072636794825587277911989578981241572555403535599752\
41026930879571335571700505699991316951372525709568390563888529231090082446257\
33291435543082450268293746317084686697844608117471915863891895669430698636796\
15282236357343012362230234645895353298240695904740183659774349613856460983473\
51987797092245471640415217665071060192202163465336905936305497207153479647267\
96328345258254365695755788331520289675257519758895649621859711242719025614686\
63582596235056206757545857917400849449943068374927710350600521727588441733006\
5558684`600.*^19}, {31, 5.708469407666028567448482575666893524539550708675283\
66977359155924168116451552281511236476673537712056238824959843280207405225018\
14674899229381712989876991139063791068715219060484927001882629641972285765795\
71328808762549154621305272491795484180902003908899347983863704796022247683212\
83907042376206558882905661093861241378864634569339646337230849132926931593318\
40140379206843446482011100699316180889546993045174297562074970845035150003708\
63211997077344646419798220412418119384090080532149260713698797811324542213283\
75306399693867455414194520030431248534916916009795484422974642556668411651274\
410516648`600.*^20}, {32, 9.6807864422622566476092573375098990943276600070903\
34312469674268113663134077275006565533974543149315680193359817289225432161771\
74444611676942507724425704874652506694174435761314177976835957353097765182216\
03828398749542417916276413730669183168174112680841018879742500503061860302245\
62896359554078361671609885796753438087585676380390290756037798858336601868680\
98947564073043449801951310991369310239375491011911892322439185186151120974413\
74098388239006134355992867259438381908063237449161550445867545242630613627050\
08271824181632720228448270540208972711742924319996967238371301744373770981887\
62691402622`600.*^21}, {33, 1.70526193279843447803425889298534125888162144105\
33053329224332728383693446757387905985071109889693710892979896041247456080385\
54341132253039159614381277522926664518981615767240358161634047970923877498671\
50427281613657440983480847011435038310997480475546640525729273305322515896396\
31071174279807660259190515773439802849028363139611538625987333115881858200284\
09505990514809607513714252573671480105028036239461892033020659488897227495350\
75632678121094008722573823524647435326025091914040110593038311232722046063255\
39019068718959928685116659697106838129850908408042641030899934571872059137061\
8544662444137`600.*^23}, {34, 3.115706592549741050800196054289590693714462267\
23551068544998645255493436243620023396452449244772589578817782551741541693810\
49482213280928690221543350908063876010198376927988752212819771441628082240413\
53718867009901366632485670089883057264574025093145384608029941579569338643932\
44536341638600367592858801270184341625426448682910888232412461678891538386977\
07683591909968342896942607228690384011632550405161926754434339033787685629095\
51396938717301137428770730340703452143550694938429061021109622911772837834670\
41966946110052223223092723017672307273173892240995469786074192724449432556677\
514728133802532`600.*^24}, {35, 5.8971926412038042436648322588536543461768312\
83445688650417998537665992474630373802576331137036777247013357757788503935987\
23490034688398731270213143778863823982796067515692940460897847857322700367654\
97509229762275252221618953067937047935563157556185105636975805031877273027229\
40700983097727190730110327194309776948651787925816344659794712391782587426841\
16332016960379234680201034408330411291774998237048734112148102670280641301720\
20468532683217923937329183397201370315944470362485712241552757461020257609256\
39490055105720991762694754433935759118150251977793850379214918193305467296671\
24180470130613157`600.*^25}, {36, 1.15487279461798717177784441628227638923930\
52981688306220752695740540467942056172961059240839731494531405593944071953502\
76784147493035088229754571914510011421175095196343484168877604125202346404375\
32632479971568835788622358831572633816418474811555667972567026416140514256901\
34516095714540964043234367032092768974074291120699470124103578388491801445040\
73547890531165402080726898401737597403977748832594298549670907529940484694644\
25105394345251613793447800614514576499628894174289218919155980162601394869622\
04069136724828117400263871716112808916784797764302162712812953735804299959631\
1636523640717597717`600.*^27}, {37, 2.337407717571166289871616173843829351463\
64991009751611581405533923547050885013288045869232522540944173059068295531001\
83011167709667077000090009304834621597264172509565313977754924110404836324182\
41223245309438078140277638057082008453835490647718061683631077939470265158618\
24964768031152882299498934646048532584274176533667396399398757004787576204717\
49107167404974312046373191889073151093126887726593612985589096981967749759839\
17941981033908314518150760269750543888141686723032163889761411344888885104291\
14983899870949951496197792752647203352955652318608911819319209906202219894183\
791881794492988669537`600.*^28}, {38, 4.8841500375187323023315788844059571627\
64714052769834990646061400244291528587124327147807549385779587727728476701310\
21138240588304274939087997044639837788276244251143905635166548594980742169398\
98787114781138431642054400385411246459003530000648807194002715486250389169275\
37447123153422383597025995264578443034259872622749050153228088475437218178730\
53528826189191421443861680464680421543605229922471217364985639668390746980752\
30281268340666444589524988047602259611587660621738738292210870515862389897660\
70859420065017990451302122474150779533468644297887654227654510711177119701236\
62122815292839833480875`600.*^29}, {39, 1.05261318925094688668727495420416538\
09475326991987900232878851918820295227273049296956200128763949139626299833635\
60329894855290959280773529094206114052507071355361010265278866714459345950262\
45618550813250686565517933998281460533064778749964569265257060328180505220391\
87296116915044274396001129770959802004360190167821424823558349717724292410648\
18989995594733331034531512097153094350512000774040663680665154434384757801414\
09271947401683967406873303054180684876963400149798324627307388423502603071915\
55113603276332934026957956100309268505016064645483955848715791969784074080549\
6492444412464575961407045`600.*^31}, {40, 2.337603235675990656602278223467438\
22454404218330803535792084539709016597430454622683440935722077251940096511808\
30043766001610489145437763807823079262287829535289525487191700759670453090473\
88968434828620798661470703338787432559660855279018205618179933086998586968762\
98021693939105459608328749237833501381093854130093742013486925336584928323519\
05509349702771336009417559748852265538791686986104527529244095505653430857844\
42800503437477111073086473947470703185187075402783975277181262247408225361998\
01036995476521472357809391972192157700498847268138405934194682985602325659383\
20163378355284749494741088`600.*^32}, {41, 5.34460247681946506985267551546473\
56532844442012334716966072603838546634564954900142436060457981512933733451124\
94754120783153806849587572758656351533180363651313239113854343965332413944814\
85592033335009549186938152131982209494773724623790592942263625363674712710766\
85372291347154837188413973807273123974874247394540476897973470914636784316740\
79232892940541870349524055254921023346921636198052289828399409296648595869391\
34491412499853670439247918672229429915322249916663745813027563622581567384742\
92428290312217734466729643017058802183021508907059290762817370282586163102380\
5457676942794372136019425675`600.*^33}, {42, 1.257026991025026540821378865507\
12664911012150860371782539992034618578565702846936987735591865094516640568260\
58878841922872938832313669292729852558125657987040311537135363402574493446992\
89979989796344112003608117073989520476578666117607628400082913051949112246010\
53555340233629361275427655102086054825923887516233836909209642263737541881238\
24393143251340242286050499011499201858827071477822939260804987824569537943648\
75125874142056462905588574713394818370214730518056628488629857344575198908599\
96578926022029792074701924991875973402748992319442255759818930330559046089498\
750422094001001155009125601833`600.*^35}, {43, 3.0389258318803001251381733602\
59702890695993217698726296839782133525732409471709185884762274923810071499054\
40850125025997188598429707861023278452287310615747369619715128882877148356730\
23443541171203959930509167463844926066426731484220708451765742791346284472960\
16741179432224323303857498360834041206473539204146103170549353043188635307967\
12531806318002609933512477022682133225627112614663373672571448037200349531564\
95998768614381787904813330687820883950294648951285580625723979306761250670932\
64782745588116691040618140824489956504435036422498812225116010934876129151499\
1849885500922319172116386148885`600.*^36}, {44, 7.546086442907937129569816635\
93623316270028037296137670803508956036799695753554739425546096239534470598075\
04116233179252432986512377472153693087711673029680914640435047614098614389338\
41685046412237644117128432884155424365419823531004369865147691348148603697153\
62287622428628398867083545223057033330282924242816727081637698695422751979366\
50059042935458962822197869904819683278804134854236550432660573604954622373936\
92288638545928253339578796910060021312859704305137343255627059977174516751940\
54877084094106833165128768395597549115791806711964356875127258121170776268483\
343711982579960385495526259454166`600.*^37}, {45, 1.9232964607120764297584575\
82164057363981293938880079473513546527458051087987611655018212736541048679613\
18459327381297931259515624148947683380728706306396423796739338235143213925520\
96087053164900443952801069967754367333620579026082456603952355902182244046064\
20231391350408477823129629997783366095086310978977957869877998153962708671289\
42609433818846938264821385722638336927027639121824420991821616593969488296367\
08481796311660771109050257245812172511253452433368706902541211525836018664421\
65257150051133808401779394191800441121117417741808392205490398482800333685361\
47908849620455061253346855943218402`600.*^39}, 
 {46, 5.028118737237233716857119728363330784483131938404808976342001282280328\
88063155831280757457089275430841510019592395338709292839308750017813129897486\
10457366839884205590351477058049761103274183694009143190202405763333503390213\
87821630235813157792442675432381273516408692986627033601450332842987153998040\
47446732497592647549225754466747067046297916151530525854263557413518840820369\
57368443256538122485720837931525424210921635017000769997088835682454028313849\
85007898809641147582596432137585342452556844541481209006696463099368666268937\
65191730439740813828748500152534202631928321079606092535943774557778`600.*^40}\
, {47, 1.34749141044591465523445125977895910719426648813745010630482383396413\
30907554519750012804353708983645446910275231504385584839338306837755575903678\
39459112843140465164727945934226151579636726534235451863044509266530854160336\
22821561322281342625716712759181483087660402512107915435816532606056923522060\
83597353740580563874243490389438141536337109197458665019047051831402357258501\
77330043551469031641357647181116679211482621531360428673494210112858014509668\
94451896472927792399446826581227259292589772081746776043643448403812311227412\
374883076804240269505474665006548714752246420280837922838246289933824`600.*^42\
}, {48, 3.6995362224807431876602784923823837124746541830987739567797054549737\
12955969605302197760763900843887406423551774843409471588109574182807437908245\
89023530776473856524323816784901556662282747329209684717847413294333818239787\
91291641171120265377235655605382603403384810867070565499164661135354491480206\
34760637485183470441047461604770370681470104776392829573488155992710441063098\
34703890188158591869281290415496699018911252963328894846646667682112922228032\
05554103170469830407087661647331131747222253383149443559655045127184314670562\
7153842992084357378674700241193718350094440286044059955316344211000504`600.*^\
43}, {49, 1.03997113488764991927909068234529864277615334329681421475343856855\
13390130893862774060056836771985105793851870572710984001982787176216618077359\
63538184342177959397958921333474351119387021523676550777897019292411432568707\
85501696821222885681461890872557167088852193428929916131452546022142140841034\
56944303502978231400352778957849984016027626024164670031658371052360724437452\
56937537763508862279992433617609207857896912008942176545085439998303948347635\
69483416545780173022155714297849262641675095500655859312645524986493672118798\
087701713193543265816432129066432788693109780930907043189257127415382224`600.\
*^45}, {50, 2.991654222472793712850295203623769161630840437262136978634884183\
68462682312138724729747140287014734900110806955956749368160895692430330486716\
43764259800641676634118232301147902618341212513063186907093068054128304326329\
90562936544914820006852640512077290558198358519791535555309533139192884762115\
78820400492491676920004081327413181336087343637396271992868586176635151603751\
63909010506198810966614781382762849479273194379104571261873079105180500243642\
78855333630329932956532499157902448715919558873820691905240249988624006563075\
21518757732844087510019819858240419779911050180711672199435236771029517055`60\
0.*^46}, {51, 8.8022092012273875980134596252291649399049093688566706874340156\
22733170198245523444815275622048099540690081833253757539296608737953784595773\
59132731529687895953507518874162760922327798912243527641739499737650974197297\
86184153199368757938777927023294613241297253660954239052082472117453786003063\
74403770562704588008577999066521303571115527257886905073587962371409289744735\
85163265808846708565648354584474258036107319220140726873949237954600000836914\
61937813558164419766289171780309484628227249254998422678581930775781396994208\
2104229193098298909385478449958466216179736239031117465808642570285521272312`\
600.*^47}, {52, 2.64756238054415489239054417799835157203266061922709496921096\
15824657359147384807184329701021155449695651874748349153724534970805250367337\
04774214583181863947346976784109265157241646085461860902470532251288210946586\
46717736932619261832029827219452468642476224009418703198643957799019174815969\
63916091529755639819214967092823614357580449953312506900219337116453788560791\
16293248882827750231567683326632606488965566295586405177553532731634058046944\
90988407960385306359852978405806901301762465549743876819570288757001611382014\
71676982914347071189395582367601379792367861151234301504776143606466901904186\
5`600.*^49}, {53, 8.137074951268041574030351480266177074705328583405901672015\
67045913563451797733623387636156884222856337916155704180622745427674188317137\
53722679022716196652274965787329960144050099249989678507853152373933037653072\
02516677039782523395913295273044599105297891571193834395228273652022901301451\
65741794637539093046757516135878170301023534978707508916463286361647420108931\
44628358657765210801451692526537069179023553381603322823950556341946276739589\
36704623459049965357557787868446470443108974391902663236587563032832009082257\
27595791425882430022576289019001982911410399341492758349604859605109954139972\
374`600.*^50}, {54, 2.5542308217982225018504028540523478552979743063881293219\
04226625649145381930050891072647619534152397894501674148366515885265956391698\
61199457881678353397067880585296867347533488592470955648735723845045429705431\
87650773875045659152580602129315918016816982607403585793121781331289353345547\
94451321019416360087932808107438828632299791674222861828489280275021169616002\
61709718254259263760529900717087794195704065550756031111876138756214496394027\
04895639797620976051628099567912667424005044438798466189022413144837118035267\
48239867909080332538717628938099185725391781460255765579591079398644136631598\
22318`600.*^52}, {55, 8.18525059412311482923234649366517770960359184022857151\
12440497849092061364957379997460001838065780091211790526182864610198237980527\
62382876926776274571635926522035632379241616889926658944335152782966072788151\
92573625263512853200440203854680231708077280928373980358481243445595607975873\
25190827892972349410960383897797301299104235366614902641731315247902073616199\
14565940455862037678559995986640668168849082695477536347456037583124057094256\
51149899473599443340917237320397744803939464488297859171912322302829296545888\
88556376179458942388576163901961741272965836601622038658812413482432654477291\
8381685`600.*^53}, {56, 2.676713140769691825594328551557952392583750009619344\
12311871939181722749381808611899367076556369534358797685765317444502281260888\
83866248194454219386313573955395713735549621337654049961099499316450316626040\
50245502137354417866501532722634663893820624369210893457231812365396760941167\
14395149567371960098641479057210264385415340144104065003912522713863151651738\
14786381720630002151586620848268306842316002073691365955070070646511380421979\
14132812057127991461573615545680297214556233237537195230159838427364443514867\
91607082828737063305111948394509346006191369503444509633597895395911024675823\
547601423`600.*^55}, {57, 8.9288376740897671315506952614265181427572037578337\
38150815155253885393001018535038854548842405518998442649648259237478743656249\
65440713185397098062841561955052720734055895439470565613135437508320586349419\
53491408978831445392197989043387960251213450850168710075237968368127634176084\
71782171957801341119452123531099407826797896574117732207213404815719751029063\
35281312840049417216967287075931815089324058528846420220311556187612460523654\
47486943895224022269288752073146048106611402825975141830289901404967516203191\
85201817004418116717211642530605497311623279703996868007570176570646123523550\
48254314657`600.*^56}, {58, 3.03698967185381135802273500568532216140164695644\
97921381717818075826994273784952454583442802460710692461615132797122734314602\
59218100056529927132760291814948087795346483508463048680240375901934013306752\
29552231752574824323762564500840307164595820088089906900490750825216648548374\
34415127833063467462031607295029356290330987848955542773166510045533988315605\
68232764245370782361287149316411073536989076440950911957425191183743558992435\
78144509296314286439170097677156621427482904242147333634186805278525460943923\
26472826663988662489791879539547220486739645653111682635317799139049115142507\
2031927134442`600.*^58}, {59, 1.052895960242898919799745548648326604206327731\
89936423084835907282572169052319986392623278876845281085827857601025192420839\
01022031066115594091771750487196374991344849223184503475390580803354443320597\
11601061285676220428941228849191741681876503883158375239424921254384475285956\
25585757995792528344059337379066938534488050601562783433128020712423441047033\
14114955343658791321883450578036198114411370633919001203305691455812658044752\
74858912218388109802234556523289484282975698490061197023276699337212984333961\
46468583515423115176044849647607502685629645107975291807418534933307090733573\
214789672495408`600.*^60}, {60, 3.7193400477936063027673280071679847842219648\
32917970072810533688421034920805916837383552230056870989769859535265191018886\
31332384752333674340845706686050129535724245903606748056681338368648373474464\
88262615675932204636296453637426136242327183236382577609634519294766405011160\
81878780807628228394270817582712040651074335842556097995449389848034970690562\
02038653792939288689555978991400360391785738882113444867444727019026815884587\
09165395378260180970040919595309592372509871422782729112729046534304112820566\
28838523357138422591733927757549345988172661583613521388874336263076371908859\
04188980006118672`600.*^61}, {61, 1.33824258610451957421506775656469109706474\
07678859579542810462360916857298050414313057661863640003921919010534142004462\
83815912120150550098312152965077531830360650078730252045109170153361452713763\
24130957321438286903582763444781900606249384021458527448243308058245077708947\
16312011586418798014531727711031729295756737568564821408933893410514854128419\
99571905813373959341355920474718688377171771872047266561075191218861125653345\
95476062804172075287694022941736426987859837533535402460867384423121971049321\
06413486851013580050111308951780222218269484927149802634691118094993862330358\
3206377405329676328`600.*^63}, {62, 4.902843181026632175261010155569940244688\
86780491993564708463661470658496750740964709057169575147977269562161525774475\
67231469669382331061968173028208028133339636472107900019063758215616157469206\
31184675311465873761980944848293565296111253542492464533088147945258688491238\
01877104785577679827228235971384028737064021635274303484014870831345229514846\
24819569869323466025687901099136691253757714713994728058901419251758826998203\
62364998854870782540166101942404458933416585295181479195957791998159611865631\
99963282329728307158621341984328792640800676590015460271873253069999915943576\
077541047091745420947`600.*^64}, {63, 1.8283786644578245780271060431402588570\
69032848003099719246059985174855544035622454142244448236082351487593829297795\
92467993576325504373995023218507128968363831226464083441321442977214009316890\
33925217114601948553365155097919239063299719736865001618570394902387778837460\
23445775064306274093941636300213683183985522163911188303725506906748262523094\
57643043460783686744523057295800641806887267061069652307640869030491396589258\
70919062971757321900910104945117153195342760585715981813695865390059071944731\
29386581916331087100013128163093216556754367614791252340476380182479219106921\
6187322685493075559846`600.*^66}, {64, 6.938329484213326869437652218845267640\
97867150784749433269538835336206221513899337117676049845277725659371172237499\
50397454635039163274527237660383609444643820871521626541546539575643077714610\
27390677491098164237597564903841595712734485372660662127236650321549734171805\
95632303117782102937824084337460864739336015966040718480390674438889853970159\
92858902487435210184050233528950032655601154176744616449207747810668193491010\
57892062132578263024767346624321449621005589448554094617096750701902757960726\
85362557582279442997168602823782867406204548128356563396369789162242354996648\
701931194518079774905805`600.*^67}, {65, 2.6784563921531794051705950925495874\
07239424352566909796512001478482391691667875700781603609149194431094936561786\
19740552173522244760028660765186368339841701997811274487414224991478730880645\
86763105999526710561878785726312607145043691653962110184960293595679141479396\
34056067327959079160051149930390031435194818533985672999639559680602765945830\
97195434531363070600495967118119511105099509493620387644389654511396996524742\
84396440384499753829707337899610342935647931802694698611005443950986258019007\
36264457268911910213727632551420335033085769469818919262255737414266387400717\
52884146715247001816232983`600.*^69}, {66, 1.05154957814830844339954401489515\
99126099262551288535915789209071666052325814234532928977184879070802176137745\
04306830584980372967113836159179450665717537545309813661910374407858626780258\
86265772131473562658087030047789735708641310311859673896583309713628965518194\
40877707512089601241748269158516485963930077991068337978575572278911456440709\
03727889885569834465683450424251977716899163872148374670182747717213692542069\
04436462233372545886624557625937851172126454192323255956374299309589072517849\
55085569911355097197278530347671287012505286889365770368742301219168337578112\
1694944933855977501509300322`600.*^71}, {67, 4.197292386770258698769734315764\
33499711530230241732336755577833556866539305392849124782392822995472848997392\
79070157358647233918785304759631437432520557695587760446485213730401724049167\
86205197827734092134668323835968468852395038389957675185908557987217920029220\
38772896583405135011145095876739874686017501175404901195820640935424563308131\
46489452820339235054335624215291319344444868899727075209710637174258584914097\
21263939398123808205802332913906381625398086615620325969190348394410428848977\
42820331258105890048601261881227402741032368956731734919628748433721495550588\
667024358356788388383014429645`600.*^72}}

